Grand Unified Neutrino Spectrum at Earth: Sources and Spectral Components

We briefly review the dominant neutrino fluxes at Earth from different sources and present the Grand Unified Neutrino Spectrum ranging from meV to PeV energies. For each energy band and source, we discuss both theoretical expectations and experimental data. This compact review should be useful as a brief reference to those interested in neutrino astronomy, fundamental particle physics, dark-matter detection, high-energy astrophysics, geophysics, and other related topics.

==> anc/tables/Atmospheric.dat <==
Atmospheric, in eV^-1 cm^-2 s^-1

    Energy [eV]      Neutrinos     Antineutrinos 

   1.3000000e+07   1.8360000e-08   1.7970000e-08
   3.0000000e+07   2.9000000e-08   3.0500000e-08
   6.0000000e+07   1.9540000e-08   1.9200000e-08
   1.0600000e+08   1.3786000e-08   1.3961000e-08
   1.0000000e+08   1.3786000e-08   1.3961000e-08
   1.1220000e+08   1.2082000e-08   1.2174000e-08
   1.2589000e+08   1.0533000e-08   1.0551000e-08
   1.4125000e+08   9.1187000e-09   9.0865000e-09
   1.5849000e+08   7.8282000e-09   7.7663000e-09
   1.7783000e+08   6.6599000e-09   6.5776000e-09
   1.9953000e+08   5.6170000e-09   5.5179000e-09
   2.2387000e+08   4.6958000e-09   4.5872000e-09
   2.5119000e+08   3.8931000e-09   3.7839000e-09
   2.8184000e+08   3.1991000e-09   3.0976000e-09
   3.1623000e+08   2.6107000e-09   2.5168000e-09
   3.5481000e+08   2.1175000e-09   2.0329000e-09
   3.9811000e+08   1.7059000e-09   1.6320000e-09
   4.4668000e+08   1.3670000e-09   1.3006000e-09
   5.0119000e+08   1.0883000e-09   1.0306000e-09
   5.6234000e+08   8.6181000e-10   8.1224000e-10
   6.3096000e+08   6.7912000e-10   6.3681000e-10
   7.0795000e+08   5.3183000e-10   4.9659000e-10
   7.9433000e+08   4.1455000e-10   3.8516000e-10
   8.9125000e+08   3.2138000e-10   2.9716000e-10
   1.0000000e+09   2.4799000e-10   2.2801000e-10
   1.1220000e+09   1.9060000e-10   1.7426000e-10
   1.2589000e+09   1.4591000e-10   1.3248000e-10
   1.4125000e+09   1.1109000e-10   1.0026000e-10
   1.5849000e+09   8.4168000e-11   7.5421000e-11
   1.7783000e+09   6.3424000e-11   5.6395000e-11
   1.9953000e+09   4.7495000e-11   4.1983000e-11
   2.2387000e+09   3.5399000e-11   3.1099000e-11
   2.5119000e+09   2.6245000e-11   2.2921000e-11
   2.8184000e+09   1.9338000e-11   1.6768000e-11
   3.1623000e+09   1.4193000e-11   1.2231000e-11
   3.5481000e+09   1.0367000e-11   8.8808000e-12
   3.9811000e+09   7.5475000e-12   6.4199000e-12
   4.4668000e+09   5.4704000e-12   4.6313000e-12
   5.0119000e+09   3.9494000e-12   3.3291000e-12
   5.6234000e+09   2.8444000e-12   2.3830000e-12
   6.3096000e+09   2.0390000e-12   1.7000000e-12
   7.0795000e+09   1.4573000e-12   1.2099000e-12
   7.9433000e+09   1.0405000e-12   8.5995000e-13
   8.9125000e+09   7.4101000e-13   6.0997000e-13
   1.0000000e+10   5.2622000e-13   4.3133000e-13
   1.1220000e+10   3.7311000e-13   3.0464000e-13
   1.2589000e+10   2.6415000e-13   2.1489000e-13
   1.4125000e+10   1.8686000e-13   1.5163000e-13
   1.5849000e+10   1.3234000e-13   1.0682000e-13
   1.7783000e+10   9.3617000e-14   7.5110000e-14
   1.9953000e+10   6.6117000e-14   5.2973000e-14
   2.2387000e+10   4.6663000e-14   3.7250000e-14
   2.5119000e+10   3.2971000e-14   2.6107000e-14
   2.8184000e+10   2.3295000e-14   1.8371000e-14
   3.1623000e+10   1.6470000e-14   1.2969000e-14
   3.5481000e+10   1.1615000e-14   9.1012000e-15
   3.9811000e+10   8.1867000e-15   6.3842000e-15
   4.4668000e+10   5.7664000e-15   4.4754000e-15
   5.0119000e+10   4.0596000e-15   3.1353000e-15
   5.6234000e+10   2.8564000e-15   2.1948000e-15
   6.3096000e+10   2.0093000e-15   1.5345000e-15
   7.0795000e+10   1.4122000e-15   1.0723000e-15
   7.9433000e+10   9.9169000e-16   7.4878000e-16
   8.9125000e+10   6.9661000e-16   5.2229000e-16
   1.0000000e+11   4.8872000e-16   3.6447000e-16
   1.1220000e+11   3.4248000e-16   2.5378000e-16
   1.2589000e+11   2.3993000e-16   1.7661000e-16
   1.4125000e+11   1.6797000e-16   1.2279000e-16
   1.5849000e+11   1.1754000e-16   8.5313000e-17
   1.7783000e+11   8.2189000e-17   5.9221000e-17
   1.9953000e+11   5.7409000e-17   4.1072000e-17
   2.2387000e+11   4.0080000e-17   2.8471000e-17
   2.5119000e+11   2.7956000e-17   1.9720000e-17
   2.8184000e+11   1.9498000e-17   1.3645000e-17
   3.1623000e+11   1.3614000e-17   9.4489000e-18
   3.5481000e+11   9.4627000e-18   6.5194000e-18
   3.9811000e+11   6.5829000e-18   4.5023000e-18
   4.4668000e+11   4.5774000e-18   3.1063000e-18
   5.0119000e+11   3.1793000e-18   2.1405000e-18
   5.6234000e+11   2.2133000e-18   1.4784000e-18
   6.3096000e+11   1.5300000e-18   1.0144000e-18
   7.0795000e+11   1.0594000e-18   6.9667000e-19
   7.9433000e+11   7.3268000e-19   4.7806000e-19
   8.9125000e+11   5.0604000e-19   3.2770000e-19
   1.0000000e+12   3.5071000e-19   2.2515000e-19
   1.1220000e+12   2.4055000e-19   1.5327000e-19
   1.2589000e+12   1.6537000e-19   1.0459000e-19
   1.4125000e+12   1.1351000e-19   7.1239000e-20
   1.5849000e+12   7.7799000e-20   4.8490000e-20
   1.7783000e+12   5.3230000e-20   3.2979000e-20
   1.9953000e+12   3.6443000e-20   2.2440000e-20
   2.2387000e+12   2.4853000e-20   1.5189000e-20
   2.5119000e+12   1.6919000e-20   1.0271000e-20
   2.8184000e+12   1.1493000e-20   6.9376000e-21
   3.1623000e+12   7.9282000e-21   4.7499000e-21
   3.5481000e+12   5.2746000e-21   3.1430000e-21
   3.9811000e+12   3.5623000e-21   2.1093000e-21
   4.4668000e+12   2.4005000e-21   1.4130000e-21
   5.0119000e+12   1.6157000e-21   9.4579000e-22
   5.6234000e+12   1.0856000e-21   6.3172000e-22
   6.3096000e+12   7.2891000e-22   4.2069000e-22
   7.0795000e+12   4.8784000e-22   2.7979000e-22
   7.9433000e+12   3.2599000e-22   1.8574000e-22
   8.9125000e+12   2.1762000e-22   1.2287000e-22
   1.0000000e+13   1.4486000e-22   8.1234000e-23
   9.1201000e+13   9.7296000e-26   9.7296000e-26
   2.2909000e+14   4.4298000e-27   4.4298000e-27


==> anc/tables/BBN-neutron.dat <==
BBN neutrinos, Neutron decay, in eV^-1 cm^-2 s^-1 

    Energy [eV]        Flux 

   2.2000000e-04   8.4712000e+04
   2.3000000e-04   8.7013000e+04
   2.4000000e-04   8.9265000e+04
   2.5000000e-04   9.1471000e+04
   2.6000000e-04   9.3628000e+04
   2.7000000e-04   9.5737000e+04
   2.8000000e-04   9.7798000e+04
   2.9000000e-04   9.9811000e+04
   3.0000000e-04   1.0178000e+05
   3.1000000e-04   1.0369000e+05
   3.2000000e-04   1.0556000e+05
   3.3000000e-04   1.0738000e+05
   3.4000000e-04   1.0916000e+05
   3.5000000e-04   1.1088000e+05
   3.6000000e-04   1.1256000e+05
   3.7000000e-04   1.1419000e+05
   3.8000000e-04   1.1577000e+05
   3.9000000e-04   1.1731000e+05
   4.0000000e-04   1.1879000e+05
   4.1000000e-04   1.2024000e+05
   4.2000000e-04   1.2163000e+05
   4.3000000e-04   1.2298000e+05
   4.4000000e-04   1.2429000e+05
   4.5000000e-04   1.2555000e+05
   4.6000000e-04   1.2676000e+05
   4.7000000e-04   1.2793000e+05
   4.8000000e-04   1.2905000e+05
   4.9000000e-04   1.3014000e+05
   5.0000000e-04   1.3118000e+05
   5.1000000e-04   1.3217000e+05
   5.2000000e-04   1.3313000e+05
   5.3000000e-04   1.3404000e+05
   5.4000000e-04   1.3491000e+05
   5.5000000e-04   1.3574000e+05
   5.6000000e-04   1.3652000e+05
   5.7000000e-04   1.3727000e+05
   5.8000000e-04   1.3798000e+05
   5.9000000e-04   1.3865000e+05
   6.0000000e-04   1.3928000e+05
   6.1000000e-04   1.3987000e+05
   6.2000000e-04   1.4043000e+05
   6.3000000e-04   1.4095000e+05
   6.4000000e-04   1.4143000e+05
   6.5000000e-04   1.4187000e+05
   6.6000000e-04   1.4228000e+05
   6.7000000e-04   1.4265000e+05
   6.8000000e-04   1.4299000e+05
   6.9000000e-04   1.4329000e+05
   7.0000000e-04   1.4356000e+05
   7.1000000e-04   1.4379000e+05
   7.2000000e-04   1.4400000e+05
   7.3000000e-04   1.4417000e+05
   7.4000000e-04   1.4430000e+05
   7.5000000e-04   1.4441000e+05
   7.6000000e-04   1.4448000e+05
   7.7000000e-04   1.4453000e+05
   7.8000000e-04   1.4454000e+05
   7.9000000e-04   1.4452000e+05
   8.0000000e-04   1.4448000e+05
   8.1000000e-04   1.4440000e+05
   8.2000000e-04   1.4430000e+05
   8.3000000e-04   1.4417000e+05
   8.4000000e-04   1.4401000e+05
   8.5000000e-04   1.4382000e+05
   8.6000000e-04   1.4361000e+05
   8.7000000e-04   1.4337000e+05
   8.8000000e-04   1.4311000e+05
   8.9000000e-04   1.4282000e+05
   9.0000000e-04   1.4250000e+05
   9.1000000e-04   1.4216000e+05
   9.2000000e-04   1.4180000e+05
   9.3000000e-04   1.4141000e+05
   9.4000000e-04   1.4100000e+05
   9.5000000e-04   1.4056000e+05
   9.6000000e-04   1.4011000e+05
   9.7000000e-04   1.3963000e+05
   9.8000000e-04   1.3913000e+05
   9.9000000e-04   1.3861000e+05
   1.0000000e-03   1.3807000e+05
   1.1000000e-03   1.3159000e+05
   1.2000000e-03   1.2347000e+05
   1.3000000e-03   1.1405000e+05
   1.4000000e-03   1.0367000e+05
   1.5000000e-03   9.2652000e+04
   1.6000000e-03   8.1268000e+04
   1.7000000e-03   6.9786000e+04
   1.8000000e-03   5.8450000e+04
   1.9000000e-03   4.7488000e+04
   2.0000000e-03   3.7114000e+04
   2.1000000e-03   2.7537000e+04
   2.2000000e-03   1.8970000e+04
   2.3000000e-03   1.1659000e+04
   2.4000000e-03   5.9400000e+03
   2.5000000e-03   2.2584000e+03
   2.6000000e-03   6.2202000e+02
   2.7000000e-03   1.3944000e+02
   2.8000000e-03   3.0335000e+01
   2.9000000e-03   7.8245000e+00
   3.0000000e-03   2.8415000e+00
   3.1000000e-03   1.4784000e+00
   3.2000000e-03   9.8124000e-01
   3.3000000e-03   7.4420000e-01
   3.4000000e-03   6.0675000e-01
   3.5000000e-03   5.1625000e-01
   3.6000000e-03   4.5160000e-01
   3.7000000e-03   4.0280000e-01
   3.8000000e-03   3.6450000e-01
   3.9000000e-03   3.3353000e-01
   4.0000000e-03   3.0788000e-01
   4.1000000e-03   2.8624000e-01
   4.2000000e-03   2.6768000e-01
   4.3000000e-03   2.5154000e-01
   4.4000000e-03   2.3736000e-01
   4.5000000e-03   2.2477000e-01
   4.6000000e-03   2.1349000e-01
   4.7000000e-03   2.0330000e-01
   4.8000000e-03   1.9405000e-01
   4.9000000e-03   1.8559000e-01
   5.0000000e-03   1.7781000e-01
   5.1000000e-03   1.7062000e-01
   5.2000000e-03   1.6396000e-01
   5.3000000e-03   1.5775000e-01
   5.4000000e-03   1.5195000e-01
   5.5000000e-03   1.4651000e-01
   5.6000000e-03   1.4139000e-01
   5.7000000e-03   1.3657000e-01
   5.8000000e-03   1.3201000e-01
   5.9000000e-03   1.2768000e-01
   6.0000000e-03   1.2358000e-01
   6.1000000e-03   1.1968000e-01
   6.2000000e-03   1.1596000e-01
   6.3000000e-03   1.1241000e-01
   6.4000000e-03   1.0902000e-01
   6.5000000e-03   1.0577000e-01
   6.6000000e-03   1.0267000e-01
   6.7000000e-03   9.9683000e-02
   6.8000000e-03   9.6818000e-02
   6.9000000e-03   9.4065000e-02
   7.0000000e-03   9.1416000e-02
   7.1000000e-03   8.8865000e-02
   7.2000000e-03   8.6407000e-02
   7.3000000e-03   8.4036000e-02
   7.4000000e-03   8.1747000e-02
   7.5000000e-03   7.9538000e-02
   7.6000000e-03   7.7403000e-02
   7.7000000e-03   7.5338000e-02
   7.8000000e-03   7.3342000e-02
   7.9000000e-03   7.1409000e-02
   8.0000000e-03   6.9538000e-02
   8.1000000e-03   6.7725000e-02
   8.2000000e-03   6.5969000e-02
   8.3000000e-03   6.4266000e-02
   8.4000000e-03   6.2615000e-02
   8.5000000e-03   6.1012000e-02
   8.6000000e-03   5.9458000e-02
   8.7000000e-03   5.7948000e-02
   8.8000000e-03   5.6483000e-02
   8.9000000e-03   5.5060000e-02
   9.0000000e-03   5.3677000e-02
   9.1000000e-03   5.2333000e-02
   9.2000000e-03   5.1028000e-02
   9.3000000e-03   4.9758000e-02
   9.4000000e-03   4.8524000e-02
   9.5000000e-03   4.7324000e-02
   9.6000000e-03   4.6157000e-02
   9.7000000e-03   4.5022000e-02
   9.8000000e-03   4.3917000e-02
   9.9000000e-03   4.2842000e-02
   1.0000000e-02   4.1796000e-02
   1.1000000e-02   3.2734000e-02
   1.2000000e-02   2.5748000e-02
   1.3000000e-02   2.0326000e-02
   1.4000000e-02   1.6101000e-02
   1.5000000e-02   1.2796000e-02
   1.6000000e-02   1.0204000e-02
   1.7000000e-02   8.1662000e-03
   1.8000000e-02   6.5590000e-03
   1.9000000e-02   5.2880000e-03
   2.0000000e-02   4.2801000e-03
   2.1000000e-02   3.4783000e-03
   2.2000000e-02   2.8382000e-03
   2.3000000e-02   2.3255000e-03
   2.4000000e-02   1.9132000e-03
   2.5000000e-02   1.5805000e-03
   2.6000000e-02   1.3108000e-03
   2.7000000e-02   1.0914000e-03
   2.8000000e-02   9.1233000e-04
   2.9000000e-02   7.6545000e-04
   3.0000000e-02   6.4459000e-04
   3.1000000e-02   5.4475000e-04
   3.2000000e-02   4.6197000e-04
   3.3000000e-02   3.9309000e-04
   3.4000000e-02   3.3556000e-04
   3.5000000e-02   2.8735000e-04
   3.6000000e-02   2.4682000e-04
   3.7000000e-02   2.1262000e-04
   3.8000000e-02   1.8368000e-04
   3.9000000e-02   1.5910000e-04
   4.0000000e-02   1.3818000e-04
   4.1000000e-02   1.2031000e-04
   4.2000000e-02   1.0501000e-04
   4.3000000e-02   9.1869000e-05
   4.4000000e-02   8.0556000e-05
   4.5000000e-02   7.0791000e-05
   4.6000000e-02   6.2342000e-05
   4.7000000e-02   5.5014000e-05
   4.8000000e-02   4.8642000e-05
   4.9000000e-02   4.3091000e-05
   5.0000000e-02   3.8244000e-05
   5.1000000e-02   3.4003000e-05
   5.2000000e-02   3.0284000e-05
   5.3000000e-02   2.7017000e-05
   5.4000000e-02   2.4142000e-05
   5.5000000e-02   2.1606000e-05
   5.6000000e-02   1.9366000e-05
   5.7000000e-02   1.7384000e-05
   5.8000000e-02   1.5627000e-05
   5.9000000e-02   1.4068000e-05
   6.0000000e-02   1.2681000e-05
   6.1000000e-02   1.1445000e-05
   6.2000000e-02   1.0343000e-05
   6.3000000e-02   9.3593000e-06
   6.4000000e-02   8.4790000e-06
   6.5000000e-02   7.6905000e-06
   6.6000000e-02   6.9833000e-06
   6.7000000e-02   6.3481000e-06
   6.8000000e-02   5.7770000e-06
   6.9000000e-02   5.2629000e-06
   7.0000000e-02   4.7994000e-06
   7.1000000e-02   4.3811000e-06
   7.2000000e-02   4.0032000e-06
   7.3000000e-02   3.6614000e-06
   7.4000000e-02   3.3519000e-06
   7.5000000e-02   3.0713000e-06
   7.6000000e-02   2.8168000e-06
   7.7000000e-02   2.5855000e-06
   7.8000000e-02   2.3753000e-06
   7.9000000e-02   2.1839000e-06
   8.0000000e-02   2.0096000e-06
   8.1000000e-02   1.8507000e-06
   8.2000000e-02   1.7056000e-06
   8.3000000e-02   1.5731000e-06
   8.4000000e-02   1.4520000e-06
   8.5000000e-02   1.3411000e-06
   8.6000000e-02   1.2396000e-06
   8.7000000e-02   1.1466000e-06
   8.8000000e-02   1.0612000e-06
   8.9000000e-02   9.8290000e-07
   9.0000000e-02   9.1094000e-07
   9.1000000e-02   8.4479000e-07
   9.2000000e-02   7.8394000e-07
   9.3000000e-02   7.2792000e-07
   9.4000000e-02   6.7630000e-07
   9.5000000e-02   6.2872000e-07
   9.6000000e-02   5.8483000e-07
   9.7000000e-02   5.4430000e-07
   9.8000000e-02   5.0687000e-07
   9.9000000e-02   4.7228000e-07
   1.0000000e-01   4.4028000e-07
   1.1000000e-01   2.2445000e-07
   1.2000000e-01   1.1967000e-07
   1.3000000e-01   6.6291000e-08
   1.4000000e-01   3.7965000e-08
   1.5000000e-01   2.2385000e-08
   1.6000000e-01   1.3542000e-08
   1.7000000e-01   8.3828000e-09
   1.8000000e-01   5.2969000e-09
   1.9000000e-01   3.4098000e-09
   2.0000000e-01   2.2324000e-09
   2.1000000e-01   1.4844000e-09
   2.2000000e-01   1.0010000e-09
   2.3000000e-01   6.8390000e-10
   2.4000000e-01   4.7289000e-10
   2.5000000e-01   3.3065000e-10
   2.6000000e-01   2.3361000e-10
   2.7000000e-01   1.6667000e-10
   2.8000000e-01   1.1999000e-10
   2.9000000e-01   8.7131000e-11
   3.0000000e-01   6.3776000e-11
   3.1000000e-01   4.7032000e-11
   3.2000000e-01   3.4929000e-11
   3.3000000e-01   2.6115000e-11
   3.4000000e-01   1.9651000e-11
   3.5000000e-01   1.4876000e-11
   3.6000000e-01   1.1328000e-11
   3.7000000e-01   8.6741000e-12
   3.8000000e-01   6.6772000e-12
   3.9000000e-01   5.1660000e-12
   4.0000000e-01   4.0160000e-12
   4.1000000e-01   3.1361000e-12
   4.2000000e-01   2.4595000e-12
   4.3000000e-01   1.9367000e-12
   4.4000000e-01   1.5310000e-12
   4.5000000e-01   1.2148000e-12
   4.6000000e-01   9.6734000e-13
   4.7000000e-01   7.7295000e-13
   4.8000000e-01   6.1969000e-13
   4.9000000e-01   4.9843000e-13
   5.0000000e-01   4.0217000e-13
   5.1000000e-01   3.2551000e-13
   5.2000000e-01   2.6426000e-13
   5.3000000e-01   2.1516000e-13
   5.4000000e-01   1.7570000e-13
   5.5000000e-01   1.4387000e-13
   5.6000000e-01   1.1813000e-13
   5.7000000e-01   9.7259000e-14
   5.8000000e-01   8.0279000e-14
   5.9000000e-01   6.6429000e-14
   6.0000000e-01   5.5099000e-14
   6.1000000e-01   4.5808000e-14
   6.2000000e-01   3.8168000e-14
   6.3000000e-01   3.1871000e-14
   6.4000000e-01   2.6667000e-14
   6.5000000e-01   2.2356000e-14
   6.6000000e-01   1.8776000e-14
   6.7000000e-01   1.5798000e-14
   6.8000000e-01   1.3314000e-14
   6.9000000e-01   1.1239000e-14
   7.0000000e-01   9.5013000e-15
   7.1000000e-01   8.0435000e-15
   7.2000000e-01   6.8181000e-15
   7.3000000e-01   5.7861000e-15
   7.4000000e-01   4.9157000e-15
   7.5000000e-01   4.1803000e-15
   7.6000000e-01   3.5580000e-15
   7.7000000e-01   3.0304000e-15
   7.8000000e-01   2.5827000e-15
   7.9000000e-01   2.2022000e-15
   8.0000000e-01   1.8781000e-15
   8.1000000e-01   1.6020000e-15
   8.2000000e-01   1.3664000e-15
   8.3000000e-01   1.1651000e-15
   8.4000000e-01   9.9297000e-16
   8.5000000e-01   8.4558000e-16
   8.6000000e-01   7.1929000e-16
   8.7000000e-01   6.1098000e-16
   8.8000000e-01   5.1803000e-16
   8.9000000e-01   4.3822000e-16
   9.0000000e-01   3.6966000e-16
   9.1000000e-01   3.1076000e-16
   9.2000000e-01   2.6014000e-16
   9.3000000e-01   2.1666000e-16
   9.4000000e-01   1.7932000e-16
   9.5000000e-01   1.4730000e-16
   9.6000000e-01   1.1986000e-16
   9.7000000e-01   9.6417000e-17
   9.8000000e-01   7.6432000e-17
   9.9000000e-01   5.9470000e-17
   1.0000000e+00   4.5154000e-17


==> anc/tables/BBN-tritium.dat <==
BBN, Tritium decay, in eV^-1 cm^-2 s^-1 	

    Energy[eV]         Flux   

   5.1000000e-06   3.4396000e-05
   5.2000000e-06   3.5724000e-05
   5.3000000e-06   3.7075000e-05
   5.4000000e-06   3.8449000e-05
   5.5000000e-06   3.9847000e-05
   5.6000000e-06   4.1269000e-05
   5.7000000e-06   4.2714000e-05
   5.8000000e-06   4.4182000e-05
   5.9000000e-06   4.5673000e-05
   6.0000000e-06   4.7188000e-05
   6.1000000e-06   4.8726000e-05
   6.2000000e-06   5.0286000e-05
   6.3000000e-06   5.1870000e-05
   6.4000000e-06   5.3476000e-05
   6.5000000e-06   5.5105000e-05
   6.6000000e-06   5.6757000e-05
   6.7000000e-06   5.8431000e-05
   6.8000000e-06   6.0128000e-05
   6.9000000e-06   6.1847000e-05
   7.0000000e-06   6.3589000e-05
   7.1000000e-06   6.5353000e-05
   7.2000000e-06   6.7139000e-05
   7.3000000e-06   6.8947000e-05
   7.4000000e-06   7.0777000e-05
   7.5000000e-06   7.2629000e-05
   7.6000000e-06   7.4502000e-05
   7.7000000e-06   7.6398000e-05
   7.8000000e-06   7.8315000e-05
   7.9000000e-06   8.0254000e-05
   8.0000000e-06   8.2214000e-05
   8.1000000e-06   8.4196000e-05
   8.2000000e-06   8.6199000e-05
   8.3000000e-06   8.8223000e-05
   8.4000000e-06   9.0268000e-05
   8.5000000e-06   9.2335000e-05
   8.6000000e-06   9.4422000e-05
   8.7000000e-06   9.6530000e-05
   8.8000000e-06   9.8659000e-05
   8.9000000e-06   1.0081000e-04
   9.0000000e-06   1.0298000e-04
   9.1000000e-06   1.0517000e-04
   9.2000000e-06   1.0738000e-04
   9.3000000e-06   1.0961000e-04
   9.4000000e-06   1.1187000e-04
   9.5000000e-06   1.1414000e-04
   9.6000000e-06   1.1643000e-04
   9.7000000e-06   1.1874000e-04
   9.8000000e-06   1.2108000e-04
   9.9000000e-06   1.2343000e-04
   1.0000000e-05   1.2580000e-04
   1.1000000e-05   1.5059000e-04
   1.2000000e-05   1.7726000e-04
   1.3000000e-05   2.0573000e-04
   1.4000000e-05   2.3589000e-04
   1.5000000e-05   2.6767000e-04
   1.6000000e-05   3.0095000e-04
   1.7000000e-05   3.3565000e-04
   1.8000000e-05   3.7166000e-04
   1.9000000e-05   4.0889000e-04
   2.0000000e-05   4.4722000e-04
   2.1000000e-05   4.8655000e-04
   2.2000000e-05   5.2677000e-04
   2.3000000e-05   5.6777000e-04
   2.4000000e-05   6.0943000e-04
   2.5000000e-05   6.5162000e-04
   2.6000000e-05   6.9422000e-04
   2.7000000e-05   7.3710000e-04
   2.8000000e-05   7.8012000e-04
   2.9000000e-05   8.2315000e-04
   3.0000000e-05   8.6604000e-04
   3.1000000e-05   9.0863000e-04
   3.2000000e-05   9.5075000e-04
   3.3000000e-05   9.9226000e-04
   3.4000000e-05   1.0329000e-03
   3.5000000e-05   1.0726000e-03
   3.6000000e-05   1.1111000e-03
   3.7000000e-05   1.1482000e-03
   3.8000000e-05   1.1836000e-03
   3.9000000e-05   1.2171000e-03
   4.0000000e-05   1.2485000e-03
   4.1000000e-05   1.2773000e-03
   4.2000000e-05   1.3033000e-03
   4.3000000e-05   1.3262000e-03
   4.4000000e-05   1.3455000e-03
   4.5000000e-05   1.3608000e-03
   4.6000000e-05   1.3716000e-03
   4.7000000e-05   1.3773000e-03
   4.8000000e-05   1.3773000e-03
   4.9000000e-05   1.3709000e-03
   5.0000000e-05   1.3572000e-03
   5.1000000e-05   1.3350000e-03
   5.2000000e-05   1.3031000e-03
   5.3000000e-05   1.2600000e-03
   5.4000000e-05   1.2040000e-03
   5.5000000e-05   1.1334000e-03
   5.6000000e-05   1.0469000e-03
   5.7000000e-05   9.4417000e-04
   5.8000000e-05   8.2753000e-04
   5.9000000e-05   7.0305000e-04
   6.0000000e-05   5.8011000e-04
   6.1000000e-05   4.6801000e-04
   6.2000000e-05   3.7263000e-04
   6.3000000e-05   2.9567000e-04
   6.4000000e-05   2.3590000e-04
   6.5000000e-05   1.9067000e-04
   6.6000000e-05   1.5697000e-04
   6.7000000e-05   1.3207000e-04
   6.8000000e-05   1.1368000e-04
   6.9000000e-05   1.0005000e-04
   7.0000000e-05   8.9870000e-05
   7.1000000e-05   8.2182000e-05
   7.2000000e-05   7.6301000e-05
   7.3000000e-05   7.1739000e-05
   7.4000000e-05   6.8143000e-05
   7.5000000e-05   6.5263000e-05
   7.6000000e-05   6.2922000e-05
   7.7000000e-05   6.0991000e-05
   7.8000000e-05   5.9377000e-05
   7.9000000e-05   5.8013000e-05
   8.0000000e-05   5.6851000e-05
   8.1000000e-05   5.5852000e-05
   8.2000000e-05   5.4990000e-05
   8.3000000e-05   5.4241000e-05
   8.4000000e-05   5.3588000e-05
   8.5000000e-05   5.3019000e-05
   8.6000000e-05   5.2522000e-05
   8.7000000e-05   5.2087000e-05
   8.8000000e-05   5.1708000e-05
   8.9000000e-05   5.1378000e-05
   9.0000000e-05   5.1091000e-05
   9.1000000e-05   5.0844000e-05
   9.2000000e-05   5.0631000e-05
   9.3000000e-05   5.0450000e-05
   9.4000000e-05   5.0298000e-05
   9.5000000e-05   5.0173000e-05
   9.6000000e-05   5.0071000e-05
   9.7000000e-05   4.9991000e-05
   9.8000000e-05   4.9932000e-05
   9.9000000e-05   4.9891000e-05
   1.0000000e-04   4.9867000e-05
   1.1000000e-04   5.0347000e-05
   1.2000000e-04   5.1683000e-05
   1.3000000e-04   5.3519000e-05
   1.4000000e-04   5.5680000e-05
   1.5000000e-04   5.8066000e-05
   1.6000000e-04   6.0617000e-05
   1.7000000e-04   6.3294000e-05
   1.8000000e-04   6.6070000e-05
   1.9000000e-04   6.8925000e-05
   2.0000000e-04   7.1846000e-05
   2.1000000e-04   7.4822000e-05
   2.2000000e-04   7.7845000e-05
   2.3000000e-04   8.0906000e-05
   2.4000000e-04   8.4002000e-05
   2.5000000e-04   8.7127000e-05
   2.6000000e-04   9.0277000e-05
   2.7000000e-04   9.3450000e-05
   2.8000000e-04   9.6642000e-05
   2.9000000e-04   9.9851000e-05
   3.0000000e-04   1.0308000e-04
   3.1000000e-04   1.0631000e-04
   3.2000000e-04   1.0956000e-04
   3.3000000e-04   1.1282000e-04
   3.4000000e-04   1.1609000e-04
   3.5000000e-04   1.1936000e-04
   3.6000000e-04   1.2264000e-04
   3.7000000e-04   1.2593000e-04
   3.8000000e-04   1.2923000e-04
   3.9000000e-04   1.3252000e-04
   4.0000000e-04   1.3582000e-04
   4.1000000e-04   1.3913000e-04
   4.2000000e-04   1.4244000e-04
   4.3000000e-04   1.4574000e-04
   4.4000000e-04   1.4906000e-04
   4.5000000e-04   1.5237000e-04
   4.6000000e-04   1.5568000e-04
   4.7000000e-04   1.5899000e-04
   4.8000000e-04   1.6231000e-04
   4.9000000e-04   1.6562000e-04
   5.0000000e-04   1.6894000e-04
   5.1000000e-04   1.7225000e-04
   5.2000000e-04   1.7557000e-04
   5.3000000e-04   1.7888000e-04
   5.4000000e-04   1.8220000e-04
   5.5000000e-04   1.8551000e-04
   5.6000000e-04   1.8882000e-04
   5.7000000e-04   1.9213000e-04
   5.8000000e-04   1.9544000e-04
   5.9000000e-04   1.9875000e-04
   6.0000000e-04   2.0205000e-04
   6.1000000e-04   2.0536000e-04
   6.2000000e-04   2.0866000e-04
   6.3000000e-04   2.1197000e-04
   6.4000000e-04   2.1527000e-04
   6.5000000e-04   2.1857000e-04
   6.6000000e-04   2.2186000e-04
   6.7000000e-04   2.2516000e-04
   6.8000000e-04   2.2845000e-04
   6.9000000e-04   2.3175000e-04
   7.0000000e-04   2.3504000e-04
   7.1000000e-04   2.3833000e-04
   7.2000000e-04   2.4161000e-04
   7.3000000e-04   2.4490000e-04
   7.4000000e-04   2.4818000e-04
   7.5000000e-04   2.5146000e-04
   7.6000000e-04   2.5474000e-04
   7.7000000e-04   2.5802000e-04
   7.8000000e-04   2.6130000e-04
   7.9000000e-04   2.6457000e-04
   8.0000000e-04   2.6784000e-04
   8.1000000e-04   2.7111000e-04
   8.2000000e-04   2.7438000e-04
   8.3000000e-04   2.7765000e-04
   8.4000000e-04   2.8091000e-04
   8.5000000e-04   2.8417000e-04
   8.6000000e-04   2.8743000e-04
   8.7000000e-04   2.9069000e-04
   8.8000000e-04   2.9395000e-04
   8.9000000e-04   2.9720000e-04
   9.0000000e-04   3.0045000e-04
   9.1000000e-04   3.0370000e-04
   9.2000000e-04   3.0695000e-04
   9.3000000e-04   3.1020000e-04
   9.4000000e-04   3.1344000e-04
   9.5000000e-04   3.1669000e-04
   9.6000000e-04   3.1993000e-04
   9.7000000e-04   3.2317000e-04
   9.8000000e-04   3.2640000e-04
   9.9000000e-04   3.2964000e-04
   1.0000000e-03   3.3287000e-04
   1.1000000e-03   3.6509000e-04
   1.2000000e-03   3.9711000e-04
   1.3000000e-03   4.2894000e-04
   1.4000000e-03   4.6058000e-04
   1.5000000e-03   4.9202000e-04
   1.6000000e-03   5.2328000e-04
   1.7000000e-03   5.5434000e-04
   1.8000000e-03   5.8522000e-04
   1.9000000e-03   6.1591000e-04
   2.0000000e-03   6.4642000e-04
   2.1000000e-03   6.7674000e-04
   2.2000000e-03   7.0688000e-04
   2.3000000e-03   7.3684000e-04
   2.4000000e-03   7.6661000e-04
   2.5000000e-03   7.9620000e-04
   2.6000000e-03   8.2562000e-04
   2.7000000e-03   8.5485000e-04
   2.8000000e-03   8.8391000e-04
   2.9000000e-03   9.1279000e-04
   3.0000000e-03   9.4149000e-04
   3.1000000e-03   9.7002000e-04
   3.2000000e-03   9.9837000e-04
   3.3000000e-03   1.0265000e-03
   3.4000000e-03   1.0546000e-03
   3.5000000e-03   1.0824000e-03
   3.6000000e-03   1.1100000e-03
   3.7000000e-03   1.1375000e-03
   3.8000000e-03   1.1649000e-03
   3.9000000e-03   1.1920000e-03
   4.0000000e-03   1.2190000e-03
   4.1000000e-03   1.2458000e-03
   4.2000000e-03   1.2725000e-03
   4.3000000e-03   1.2989000e-03
   4.4000000e-03   1.3253000e-03
   4.5000000e-03   1.3514000e-03
   4.6000000e-03   1.3774000e-03
   4.7000000e-03   1.4032000e-03
   4.8000000e-03   1.4289000e-03
   4.9000000e-03   1.4544000e-03
   5.0000000e-03   1.4797000e-03
   5.1000000e-03   1.5049000e-03
   5.2000000e-03   1.5299000e-03
   5.3000000e-03   1.5548000e-03
   5.4000000e-03   1.5795000e-03
   5.5000000e-03   1.6040000e-03
   5.6000000e-03   1.6284000e-03
   5.7000000e-03   1.6526000e-03
   5.8000000e-03   1.6767000e-03
   5.9000000e-03   1.7006000e-03
   6.0000000e-03   1.7244000e-03
   6.1000000e-03   1.7480000e-03
   6.2000000e-03   1.7715000e-03
   6.3000000e-03   1.7948000e-03
   6.4000000e-03   1.8180000e-03
   6.5000000e-03   1.8410000e-03
   6.6000000e-03   1.8638000e-03
   6.7000000e-03   1.8865000e-03
   6.8000000e-03   1.9091000e-03
   6.9000000e-03   1.9315000e-03
   7.0000000e-03   1.9538000e-03
   7.1000000e-03   1.9759000e-03
   7.2000000e-03   1.9979000e-03
   7.3000000e-03   2.0197000e-03
   7.4000000e-03   2.0414000e-03
   7.5000000e-03   2.0629000e-03
   7.6000000e-03   2.0843000e-03
   7.7000000e-03   2.1055000e-03
   7.8000000e-03   2.1266000e-03
   7.9000000e-03   2.1476000e-03
   8.0000000e-03   2.1684000e-03
   8.1000000e-03   2.1891000e-03
   8.2000000e-03   2.2097000e-03
   8.3000000e-03   2.2301000e-03
   8.4000000e-03   2.2503000e-03
   8.5000000e-03   2.2705000e-03
   8.6000000e-03   2.2904000e-03
   8.7000000e-03   2.3103000e-03
   8.8000000e-03   2.3300000e-03
   8.9000000e-03   2.3496000e-03
   9.0000000e-03   2.3690000e-03
   9.1000000e-03   2.3883000e-03
   9.2000000e-03   2.4075000e-03
   9.3000000e-03   2.4266000e-03
   9.4000000e-03   2.4455000e-03
   9.5000000e-03   2.4642000e-03
   9.6000000e-03   2.4829000e-03
   9.7000000e-03   2.5014000e-03
   9.8000000e-03   2.5198000e-03
   9.9000000e-03   2.5380000e-03
   1.0000000e-02   2.5562000e-03
   1.1000000e-02   2.7304000e-03
   1.2000000e-02   2.8922000e-03
   1.3000000e-02   3.0422000e-03
   1.4000000e-02   3.1808000e-03
   1.5000000e-02   3.3086000e-03
   1.6000000e-02   3.4259000e-03
   1.7000000e-02   3.5333000e-03
   1.8000000e-02   3.6311000e-03
   1.9000000e-02   3.7198000e-03
   2.0000000e-02   3.7998000e-03
   2.1000000e-02   3.8714000e-03
   2.2000000e-02   3.9351000e-03
   2.3000000e-02   3.9912000e-03
   2.4000000e-02   4.0400000e-03
   2.5000000e-02   4.0819000e-03
   2.6000000e-02   4.1172000e-03
   2.7000000e-02   4.1462000e-03
   2.8000000e-02   4.1692000e-03
   2.9000000e-02   4.1866000e-03
   3.0000000e-02   4.1985000e-03
   3.1000000e-02   4.2053000e-03
   3.2000000e-02   4.2073000e-03
   3.3000000e-02   4.2046000e-03
   3.4000000e-02   4.1976000e-03
   3.5000000e-02   4.1865000e-03
   3.6000000e-02   4.1715000e-03
   3.7000000e-02   4.1528000e-03
   3.8000000e-02   4.1306000e-03
   3.9000000e-02   4.1052000e-03
   4.0000000e-02   4.0768000e-03
   4.1000000e-02   4.0455000e-03
   4.2000000e-02   4.0115000e-03
   4.3000000e-02   3.9750000e-03
   4.4000000e-02   3.9362000e-03
   4.5000000e-02   3.8953000e-03
   4.6000000e-02   3.8523000e-03
   4.7000000e-02   3.8075000e-03
   4.8000000e-02   3.7610000e-03
   4.9000000e-02   3.7130000e-03
   5.0000000e-02   3.6635000e-03
   5.1000000e-02   3.6127000e-03
   5.2000000e-02   3.5607000e-03
   5.3000000e-02   3.5077000e-03
   5.4000000e-02   3.4537000e-03
   5.5000000e-02   3.3989000e-03
   5.6000000e-02   3.3434000e-03
   5.7000000e-02   3.2873000e-03
   5.8000000e-02   3.2306000e-03
   5.9000000e-02   3.1735000e-03
   6.0000000e-02   3.1160000e-03
   6.1000000e-02   3.0583000e-03
   6.2000000e-02   3.0003000e-03
   6.3000000e-02   2.9423000e-03
   6.4000000e-02   2.8842000e-03
   6.5000000e-02   2.8261000e-03
   6.6000000e-02   2.7681000e-03
   6.7000000e-02   2.7102000e-03
   6.8000000e-02   2.6526000e-03
   6.9000000e-02   2.5952000e-03
   7.0000000e-02   2.5381000e-03
   7.1000000e-02   2.4814000e-03
   7.2000000e-02   2.4251000e-03
   7.3000000e-02   2.3692000e-03
   7.4000000e-02   2.3138000e-03
   7.5000000e-02   2.2589000e-03
   7.6000000e-02   2.2046000e-03
   7.7000000e-02   2.1508000e-03
   7.8000000e-02   2.0977000e-03
   7.9000000e-02   2.0452000e-03
   8.0000000e-02   1.9934000e-03
   8.1000000e-02   1.9422000e-03
   8.2000000e-02   1.8918000e-03
   8.3000000e-02   1.8421000e-03
   8.4000000e-02   1.7932000e-03
   8.5000000e-02   1.7450000e-03
   8.6000000e-02   1.6975000e-03
   8.7000000e-02   1.6509000e-03
   8.8000000e-02   1.6051000e-03
   8.9000000e-02   1.5601000e-03
   9.0000000e-02   1.5159000e-03
   9.1000000e-02   1.4725000e-03
   9.2000000e-02   1.4299000e-03
   9.3000000e-02   1.3882000e-03
   9.4000000e-02   1.3472000e-03
   9.5000000e-02   1.3072000e-03
   9.6000000e-02   1.2679000e-03
   9.7000000e-02   1.2295000e-03
   9.8000000e-02   1.1919000e-03
   9.9000000e-02   1.1552000e-03
   1.0000000e-01   1.1192000e-03
   1.1000000e-01   8.0386000e-04
   1.2000000e-01   5.6234000e-04
   1.3000000e-01   3.8350000e-04
   1.4000000e-01   2.5513000e-04
   1.5000000e-01   1.6564000e-04
   1.6000000e-01   1.0500000e-04
   1.7000000e-01   6.4989000e-05
   1.8000000e-01   3.9288000e-05
   1.9000000e-01   2.3199000e-05
   2.0000000e-01   1.3382000e-05
   2.1000000e-01   7.5406000e-06
   2.2000000e-01   4.1510000e-06
   2.3000000e-01   2.2324000e-06
   2.4000000e-01   1.1728000e-06
   2.5000000e-01   6.0196000e-07
   2.6000000e-01   3.0182000e-07
   2.7000000e-01   1.4783000e-07
   2.8000000e-01   7.0726000e-08
   2.9000000e-01   3.3053000e-08
   3.0000000e-01   1.5089000e-08
   3.1000000e-01   6.7276000e-09
   3.2000000e-01   2.9299000e-09
   3.3000000e-01   1.2464000e-09
   3.4000000e-01   5.1775000e-10
   3.5000000e-01   2.1004000e-10
   3.6000000e-01   8.3210000e-11
   3.7000000e-01   3.2192000e-11
   3.8000000e-01   1.2162000e-11
   3.9000000e-01   4.4865000e-12
   4.0000000e-01   1.6161000e-12
   4.1000000e-01   5.6841000e-13
   4.2000000e-01   1.9520000e-13
   4.3000000e-01   6.5452000e-14
   4.4000000e-01   2.1427000e-14
   4.5000000e-01   6.8484000e-15
   4.6000000e-01   2.1370000e-15
   4.7000000e-01   6.5100000e-16
   4.8000000e-01   1.9361000e-16
   4.9000000e-01   5.6212000e-17
   5.0000000e-01   1.5932000e-17
   5.1000000e-01   4.4080000e-18
   5.2000000e-01   1.1905000e-18
   5.3000000e-01   3.1389000e-19
   5.4000000e-01   8.0780000e-20
   5.5000000e-01   2.0293000e-20
   5.6000000e-01   4.9760000e-21
   5.7000000e-01   1.1910000e-21
   5.8000000e-01   2.7824000e-22
   5.9000000e-01   6.3447000e-23
   6.0000000e-01   1.4121000e-23
   6.1000000e-01   3.0676000e-24
   6.2000000e-01   6.5042000e-25
   6.3000000e-01   1.3460000e-25
   6.4000000e-01   2.7186000e-26
   6.5000000e-01   5.3590000e-27
   6.6000000e-01   1.0310000e-27
   6.7000000e-01   1.9359000e-28
   6.8000000e-01   3.5477000e-29
   6.9000000e-01   6.3449000e-30
   7.0000000e-01   1.1075000e-30
   7.1000000e-01   1.8865000e-31
   7.2000000e-01   3.1361000e-32
   7.3000000e-01   5.0880000e-33
   7.4000000e-01   8.0559000e-34
   7.5000000e-01   1.2447000e-34
   7.6000000e-01   1.8769000e-35
   7.7000000e-01   2.7620000e-36
   7.8000000e-01   3.9663000e-37
   7.9000000e-01   5.5583000e-38
   8.0000000e-01   7.6013000e-39
   8.1000000e-01   1.0144000e-39
   8.2000000e-01   1.3211000e-40
   8.3000000e-01   1.6790000e-41
   8.4000000e-01   2.0822000e-42
   8.5000000e-01   2.5199000e-43
   8.6000000e-01   2.9758000e-44
   8.7000000e-01   3.4293000e-45
   8.8000000e-01   3.8564000e-46
   8.9000000e-01   4.2318000e-47
   9.0000000e-01   4.5313000e-48
   9.1000000e-01   4.7347000e-49
   9.2000000e-01   4.8275000e-50
   9.3000000e-01   4.8030000e-51
   9.4000000e-01   4.6960000e-52
   9.5000000e-01   4.4173000e-53
   9.6000000e-01   4.0833000e-54
   9.7000000e-01   3.6832000e-55
   9.8000000e-01   3.2417000e-56
   9.9000000e-01   2.7841000e-57


==> anc/tables/CNB-lines.dat <==
Cosmic neutrino background, in cm^-2 s^-1

    Energy[eV]         Flux        

   8.6000000e-03   1.3500000e+11
   5.0000000e-02   2.3200000e+10

==> anc/tables/CNB.dat <==
Cosmic neutrino background, in eV^-1 cm^-2 s^-1

    Energy [eV]        Flux 

   1.0000000e-06   9.8620000e+10
   1.0233000e-06   1.0326000e+11
   1.0471000e-06   1.0812000e+11
   1.0715000e-06   1.1321000e+11
   1.0965000e-06   1.1853000e+11
   1.1220000e-06   1.2411000e+11
   1.1482000e-06   1.2995000e+11
   1.1749000e-06   1.3606000e+11
   1.2023000e-06   1.4246000e+11
   1.2303000e-06   1.4916000e+11
   1.2589000e-06   1.5618000e+11
   1.2882000e-06   1.6353000e+11
   1.3183000e-06   1.7122000e+11
   1.3490000e-06   1.7927000e+11
   1.3804000e-06   1.8770000e+11
   1.4125000e-06   1.9653000e+11
   1.4454000e-06   2.0577000e+11
   1.4791000e-06   2.1545000e+11
   1.5136000e-06   2.2558000e+11
   1.5488000e-06   2.3618000e+11
   1.5849000e-06   2.4729000e+11
   1.6218000e-06   2.5891000e+11
   1.6596000e-06   2.7109000e+11
   1.6982000e-06   2.8383000e+11
   1.7378000e-06   2.9717000e+11
   1.7783000e-06   3.1114000e+11
   1.8197000e-06   3.2576000e+11
   1.8621000e-06   3.4107000e+11
   1.9055000e-06   3.5710000e+11
   1.9498000e-06   3.7388000e+11
   1.9953000e-06   3.9144000e+11
   2.0417000e-06   4.0984000e+11
   2.0893000e-06   4.2909000e+11
   2.1380000e-06   4.4925000e+11
   2.1878000e-06   4.7035000e+11
   2.2387000e-06   4.9244000e+11
   2.2909000e-06   5.1557000e+11
   2.3442000e-06   5.3978000e+11
   2.3988000e-06   5.6512000e+11
   2.4547000e-06   5.9166000e+11
   2.5119000e-06   6.1944000e+11
   2.5704000e-06   6.4852000e+11
   2.6303000e-06   6.7896000e+11
   2.6915000e-06   7.1082000e+11
   2.7542000e-06   7.4418000e+11
   2.8184000e-06   7.7911000e+11
   2.8840000e-06   8.1566000e+11
   2.9512000e-06   8.5393000e+11
   3.0200000e-06   8.9399000e+11
   3.0903000e-06   9.3593000e+11
   3.1623000e-06   9.7982000e+11
   3.2359000e-06   1.0258000e+12
   3.3113000e-06   1.0739000e+12
   3.3884000e-06   1.1242000e+12
   3.4674000e-06   1.1769000e+12
   3.5481000e-06   1.2321000e+12
   3.6308000e-06   1.2898000e+12
   3.7154000e-06   1.3503000e+12
   3.8019000e-06   1.4135000e+12
   3.8905000e-06   1.4798000e+12
   3.9811000e-06   1.5491000e+12
   4.0738000e-06   1.6216000e+12
   4.1687000e-06   1.6976000e+12
   4.2658000e-06   1.7771000e+12
   4.3652000e-06   1.8603000e+12
   4.4668000e-06   1.9473000e+12
   4.5709000e-06   2.0385000e+12
   4.6774000e-06   2.1338000e+12
   4.7863000e-06   2.2337000e+12
   4.8978000e-06   2.3382000e+12
   5.0119000e-06   2.4475000e+12
   5.1286000e-06   2.5619000e+12
   5.2481000e-06   2.6817000e+12
   5.3703000e-06   2.8071000e+12
   5.4954000e-06   2.9382000e+12
   5.6234000e-06   3.0755000e+12
   5.7544000e-06   3.2192000e+12
   5.8884000e-06   3.3695000e+12
   6.0256000e-06   3.5269000e+12
   6.1660000e-06   3.6915000e+12
   6.3096000e-06   3.8638000e+12
   6.4565000e-06   4.0441000e+12
   6.6069000e-06   4.2327000e+12
   6.7608000e-06   4.4302000e+12
   6.9183000e-06   4.6367000e+12
   7.0795000e-06   4.8529000e+12
   7.2444000e-06   5.0790000e+12
   7.4131000e-06   5.3156000e+12
   7.5858000e-06   5.5632000e+12
   7.7625000e-06   5.8223000e+12
   7.9433000e-06   6.0933000e+12
   8.1283000e-06   6.3769000e+12
   8.3176000e-06   6.6736000e+12
   8.5114000e-06   6.9839000e+12
   8.7096000e-06   7.3087000e+12
   8.9125000e-06   7.6483000e+12
   9.1201000e-06   8.0037000e+12
   9.3325000e-06   8.3755000e+12
   9.5499000e-06   8.7643000e+12
   9.7724000e-06   9.1711000e+12
   1.0000000e-05   9.5967000e+12
   1.0233000e-05   1.0042000e+13
   1.0471000e-05   1.0507000e+13
   1.0715000e-05   1.0994000e+13
   1.0965000e-05   1.1504000e+13
   1.1220000e-05   1.2036000e+13
   1.1482000e-05   1.2593000e+13
   1.1749000e-05   1.3176000e+13
   1.2023000e-05   1.3785000e+13
   1.2303000e-05   1.4422000e+13
   1.2589000e-05   1.5089000e+13
   1.2882000e-05   1.5786000e+13
   1.3183000e-05   1.6514000e+13
   1.3490000e-05   1.7276000e+13
   1.3804000e-05   1.8073000e+13
   1.4125000e-05   1.8905000e+13
   1.4454000e-05   1.9776000e+13
   1.4791000e-05   2.0686000e+13
   1.5136000e-05   2.1638000e+13
   1.5488000e-05   2.2633000e+13
   1.5849000e-05   2.3673000e+13
   1.6218000e-05   2.4760000e+13
   1.6596000e-05   2.5896000e+13
   1.6982000e-05   2.7084000e+13
   1.7378000e-05   2.8325000e+13
   1.7783000e-05   2.9623000e+13
   1.8197000e-05   3.0978000e+13
   1.8621000e-05   3.2395000e+13
   1.9055000e-05   3.3876000e+13
   1.9498000e-05   3.5423000e+13
   1.9953000e-05   3.7039000e+13
   2.0417000e-05   3.8728000e+13
   2.0893000e-05   4.0492000e+13
   2.1380000e-05   4.2335000e+13
   2.1878000e-05   4.4260000e+13
   2.2387000e-05   4.6271000e+13
   2.2909000e-05   4.8371000e+13
   2.3442000e-05   5.0565000e+13
   2.3988000e-05   5.2855000e+13
   2.4547000e-05   5.5248000e+13
   2.5119000e-05   5.7746000e+13
   2.5704000e-05   6.0354000e+13
   2.6303000e-05   6.3077000e+13
   2.6915000e-05   6.5919000e+13
   2.7542000e-05   6.8887000e+13
   2.8184000e-05   7.1984000e+13
   2.8840000e-05   7.5217000e+13
   2.9512000e-05   7.8590000e+13
   3.0200000e-05   8.2111000e+13
   3.0903000e-05   8.5784000e+13
   3.1623000e-05   8.9616000e+13
   3.2359000e-05   9.3614000e+13
   3.3113000e-05   9.7785000e+13
   3.3884000e-05   1.0213000e+14
   3.4674000e-05   1.0667000e+14
   3.5481000e-05   1.1140000e+14
   3.6308000e-05   1.1633000e+14
   3.7154000e-05   1.2148000e+14
   3.8019000e-05   1.2684000e+14
   3.8905000e-05   1.3243000e+14
   3.9811000e-05   1.3825000e+14
   4.0738000e-05   1.4432000e+14
   4.1687000e-05   1.5064000e+14
   4.2658000e-05   1.5723000e+14
   4.3652000e-05   1.6409000e+14
   4.4668000e-05   1.7123000e+14
   4.5709000e-05   1.7867000e+14
   4.6774000e-05   1.8642000e+14
   4.7863000e-05   1.9448000e+14
   4.8978000e-05   2.0287000e+14
   5.0119000e-05   2.1161000e+14
   5.1286000e-05   2.2070000e+14
   5.2481000e-05   2.3015000e+14
   5.3703000e-05   2.3998000e+14
   5.4954000e-05   2.5021000e+14
   5.6234000e-05   2.6084000e+14
   5.7544000e-05   2.7189000e+14
   5.8884000e-05   2.8337000e+14
   6.0256000e-05   2.9530000e+14
   6.1660000e-05   3.0770000e+14
   6.3096000e-05   3.2057000e+14
   6.4565000e-05   3.3393000e+14
   6.6069000e-05   3.4781000e+14
   6.7608000e-05   3.6220000e+14
   6.9183000e-05   3.7714000e+14
   7.0795000e-05   3.9264000e+14
   7.2444000e-05   4.0870000e+14
   7.4131000e-05   4.2535000e+14
   7.5858000e-05   4.4261000e+14
   7.7625000e-05   4.6049000e+14
   7.9433000e-05   4.7900000e+14
   8.1283000e-05   4.9817000e+14
   8.3176000e-05   5.1801000e+14
   8.5114000e-05   5.3854000e+14
   8.7096000e-05   5.5976000e+14
   8.9125000e-05   5.8170000e+14
   9.1201000e-05   6.0438000e+14
   9.3325000e-05   6.2780000e+14
   9.5499000e-05   6.5198000e+14
   9.7724000e-05   6.7693000e+14
   1.0000000e-04   7.0267000e+14
   1.0233000e-04   7.2921000e+14
   1.0471000e-04   7.5656000e+14
   1.0715000e-04   7.8473000e+14
   1.0965000e-04   8.1373000e+14
   1.1220000e-04   8.4356000e+14
   1.1482000e-04   8.7423000e+14
   1.1749000e-04   9.0576000e+14
   1.2023000e-04   9.3813000e+14
   1.2303000e-04   9.7135000e+14
   1.2589000e-04   1.0054000e+15
   1.2882000e-04   1.0403000e+15
   1.3183000e-04   1.0761000e+15
   1.3490000e-04   1.1127000e+15
   1.3804000e-04   1.1501000e+15
   1.4125000e-04   1.1883000e+15
   1.4454000e-04   1.2273000e+15
   1.4791000e-04   1.2671000e+15
   1.5136000e-04   1.3076000e+15
   1.5488000e-04   1.3489000e+15
   1.5849000e-04   1.3908000e+15
   1.6218000e-04   1.4333000e+15
   1.6596000e-04   1.4765000e+15
   1.6982000e-04   1.5203000e+15
   1.7378000e-04   1.5645000e+15
   1.7783000e-04   1.6092000e+15
   1.8197000e-04   1.6543000e+15
   1.8621000e-04   1.6998000e+15
   1.9055000e-04   1.7455000e+15
   1.9498000e-04   1.7914000e+15
   1.9953000e-04   1.8374000e+15
   2.0417000e-04   1.8834000e+15
   2.0893000e-04   1.9293000e+15
   2.1380000e-04   1.9751000e+15
   2.1878000e-04   2.0206000e+15
   2.2387000e-04   2.0657000e+15
   2.2909000e-04   2.1103000e+15
   2.3442000e-04   2.1542000e+15
   2.3988000e-04   2.1975000e+15
   2.4547000e-04   2.2398000e+15
   2.5119000e-04   2.2811000e+15
   2.5704000e-04   2.3212000e+15
   2.6303000e-04   2.3601000e+15
   2.6915000e-04   2.3975000e+15
   2.7542000e-04   2.4333000e+15
   2.8184000e-04   2.4674000e+15
   2.8840000e-04   2.4995000e+15
   2.9512000e-04   2.5296000e+15
   3.0200000e-04   2.5575000e+15
   3.0903000e-04   2.5831000e+15
   3.1623000e-04   2.6062000e+15
   3.2359000e-04   2.6266000e+15
   3.3113000e-04   2.6442000e+15
   3.3884000e-04   2.6590000e+15
   3.4674000e-04   2.6706000e+15
   3.5481000e-04   2.6792000e+15
   3.6308000e-04   2.6844000e+15
   3.7154000e-04   2.6863000e+15
   3.8019000e-04   2.6847000e+15
   3.8905000e-04   2.6796000e+15
   3.9811000e-04   2.6708000e+15
   4.0738000e-04   2.6584000e+15
   4.1687000e-04   2.6423000e+15
   4.2658000e-04   2.6225000e+15
   4.3652000e-04   2.5991000e+15
   4.4668000e-04   2.5719000e+15
   4.5709000e-04   2.5410000e+15
   4.6774000e-04   2.5066000e+15
   4.7863000e-04   2.4686000e+15
   4.8978000e-04   2.4272000e+15
   5.0119000e-04   2.3825000e+15
   5.1286000e-04   2.3345000e+15
   5.2481000e-04   2.2835000e+15
   5.3703000e-04   2.2296000e+15
   5.4954000e-04   2.1729000e+15
   5.6234000e-04   2.1138000e+15
   5.7544000e-04   2.0523000e+15
   5.8884000e-04   1.9887000e+15
   6.0256000e-04   1.9233000e+15
   6.1660000e-04   1.8562000e+15
   6.3096000e-04   1.7878000e+15
   6.4565000e-04   1.7183000e+15
   6.6069000e-04   1.6479000e+15
   6.7608000e-04   1.5769000e+15
   6.9183000e-04   1.5055000e+15
   7.0795000e-04   1.4341000e+15
   7.2444000e-04   1.3629000e+15
   7.4131000e-04   1.2922000e+15
   7.5858000e-04   1.2221000e+15
   7.7625000e-04   1.1530000e+15
   7.9433000e-04   1.0850000e+15
   8.1283000e-04   1.0184000e+15
   8.3176000e-04   9.5330000e+14
   8.5114000e-04   8.8999000e+14
   8.7096000e-04   8.2860000e+14
   8.9125000e-04   7.6927000e+14
   9.1201000e-04   7.1214000e+14
   9.3325000e-04   6.5731000e+14
   9.5499000e-04   6.0489000e+14
   9.7724000e-04   5.5495000e+14
   1.0000000e-03   5.0753000e+14
   1.0233000e-03   4.6269000e+14
   1.0471000e-03   4.2043000e+14
   1.0715000e-03   3.8075000e+14
   1.0965000e-03   3.4364000e+14
   1.1220000e-03   3.0906000e+14
   1.1482000e-03   2.7698000e+14
   1.1749000e-03   2.4732000e+14
   1.2023000e-03   2.2001000e+14
   1.2303000e-03   1.9497000e+14
   1.2589000e-03   1.7211000e+14
   1.2882000e-03   1.5132000e+14
   1.3183000e-03   1.3250000e+14
   1.3490000e-03   1.1554000e+14
   1.3804000e-03   1.0032000e+14
   1.4125000e-03   8.6723000e+13
   1.4454000e-03   7.4635000e+13
   1.4791000e-03   6.3939000e+13
   1.5136000e-03   5.4520000e+13
   1.5488000e-03   4.6266000e+13
   1.5849000e-03   3.9070000e+13
   1.6218000e-03   3.2828000e+13
   1.6596000e-03   2.7442000e+13
   1.6982000e-03   2.2820000e+13
   1.7378000e-03   1.8875000e+13
   1.7783000e-03   1.5526000e+13
   1.8197000e-03   1.2699000e+13
   1.8621000e-03   1.0328000e+13
   1.9055000e-03   8.3501000e+12
   1.9498000e-03   6.7105000e+12
   1.9953000e-03   5.3596000e+12
   2.0417000e-03   4.2538000e+12
   2.0893000e-03   3.3544000e+12
   2.1380000e-03   2.6278000e+12
   2.1878000e-03   2.0447000e+12
   2.2387000e-03   1.5800000e+12
   2.2909000e-03   1.2123000e+12
   2.3442000e-03   9.2346000e+11
   2.3988000e-03   6.9824000e+11
   2.4547000e-03   5.2397000e+11
   2.5119000e-03   3.9015000e+11
   2.5704000e-03   2.8821000e+11
   2.6303000e-03   2.1118000e+11
   2.6915000e-03   1.5346000e+11
   2.7542000e-03   1.1057000e+11
   2.8184000e-03   7.8976000e+10
   2.8840000e-03   5.5909000e+10
   2.9512000e-03   3.9221000e+10
   3.0200000e-03   2.7258000e+10
   3.0903000e-03   1.8764000e+10
   3.1623000e-03   1.2791000e+10
   3.2359000e-03   8.6328000e+09
   3.3113000e-03   5.7670000e+09
   3.3884000e-03   3.8125000e+09
   3.4674000e-03   2.4935000e+09
   3.5481000e-03   1.6131000e+09
   3.6308000e-03   1.0319000e+09
   3.7154000e-03   6.5253000e+08
   3.8019000e-03   4.0784000e+08
   3.8905000e-03   2.5185000e+08
   3.9811000e-03   1.5363000e+08
   4.0738000e-03   9.2538000e+07
   4.1687000e-03   5.5028000e+07
   4.2658000e-03   3.2294000e+07
   4.3652000e-03   1.8698000e+07
   4.4668000e-03   1.0678000e+07
   4.5709000e-03   6.0121000e+06
   4.6774000e-03   3.3366000e+06
   4.7863000e-03   1.8246000e+06
   4.8978000e-03   9.8274000e+05
   5.0119000e-03   5.2119000e+05
   5.1286000e-03   2.7206000e+05
   5.2481000e-03   1.3973000e+05
   5.3703000e-03   7.0586000e+04
   5.4954000e-03   3.5057000e+04
   5.6234000e-03   1.7111000e+04
   5.7544000e-03   8.2047000e+03
   5.8884000e-03   3.8632000e+03
   6.0256000e-03   1.7854000e+03
   6.1660000e-03   8.0959000e+02
   6.3096000e-03   3.6002000e+02
   6.4565000e-03   1.5693000e+02
   6.6069000e-03   6.7026000e+01
   6.7608000e-03   2.8035000e+01
   6.9183000e-03   1.1478000e+01
   7.0795000e-03   4.5977000e+00
   7.2444000e-03   1.8009000e+00
   7.4131000e-03   6.8945000e-01
   7.5858000e-03   2.5783000e-01
   7.7625000e-03   9.4132000e-02
   7.9433000e-03   3.3534000e-02
   8.1283000e-03   1.1650000e-02
   8.3176000e-03   3.9447000e-03
   8.5114000e-03   1.3010000e-03
   8.7096000e-03   4.1769000e-04
   8.9125000e-03   1.3046000e-04
   9.1201000e-03   3.9614000e-05
   9.3325000e-03   1.1687000e-05
   9.5499000e-03   3.3477000e-06
   9.7724000e-03   9.3041000e-07
   1.0000000e-02   2.5072000e-07
   1.0233000e-02   6.5458000e-08
   1.0471000e-02   1.6546000e-08
   1.0715000e-02   4.0461000e-09
   1.0965000e-02   9.5649000e-10
   1.1220000e-02   2.1840000e-10
   1.1482000e-02   4.8132000e-11
   1.1749000e-02   1.0229000e-11
   1.2023000e-02   2.0947000e-12
   1.2303000e-02   4.1294000e-13
   1.2589000e-02   7.8301000e-14
   1.2882000e-02   1.4268000e-14
   1.3183000e-02   2.4961000e-15
   1.3490000e-02   4.1885000e-16
   1.3804000e-02   6.7349000e-17
   1.4125000e-02   1.0367000e-17
   1.4454000e-02   1.5261000e-18
   1.4791000e-02   2.1462000e-19
   1.5136000e-02   2.8803000e-20
   1.5488000e-02   3.6849000e-21
   1.5849000e-02   4.4889000e-22
   1.6218000e-02   5.2012000e-23
   1.6596000e-02   5.7252000e-24
   1.6982000e-02   5.9799000e-25
   1.7378000e-02   5.9194000e-26
   1.7783000e-02   5.5462000e-27
   1.8197000e-02   4.9125000e-28
   1.8621000e-02   4.1079000e-29
   1.9055000e-02   3.2387000e-30
   1.9498000e-02   2.4041000e-31
   1.9953000e-02   1.6779000e-32
   2.0417000e-02   1.0995000e-33
   2.0893000e-02   6.7541000e-35
   2.1380000e-02   3.8838000e-36
   2.1878000e-02   2.0873000e-37
   2.2387000e-02   1.0469000e-38
   2.2909000e-02   4.8916000e-40
   2.3442000e-02   2.1259000e-41
   2.3988000e-02   8.5794000e-43
   2.4547000e-02   3.2095000e-44
   2.5119000e-02   1.1110000e-45
   2.5704000e-02   3.5520000e-47
   2.6303000e-02   1.0470000e-48
   2.6915000e-02   2.8401000e-50
   2.7542000e-02   7.0752000e-52
   2.8184000e-02   1.6156000e-53
   2.8840000e-02   3.3746000e-55
   2.9512000e-02   6.4344000e-57
   3.0200000e-02   1.1176000e-58
   3.0903000e-02   1.7643000e-60
   3.1623000e-02   2.5261000e-62
   3.2359000e-02   3.2726000e-64
   3.3113000e-02   3.8275000e-66
   3.3884000e-02   4.0314000e-68
   3.4674000e-02   3.8149000e-70
   3.5481000e-02   3.2351000e-72
   3.6308000e-02   2.4523000e-74
   3.7154000e-02   1.6574000e-76
   3.8019000e-02   9.9595000e-79
   3.8905000e-02   5.3071000e-81
   3.9811000e-02   2.5006000e-83
   4.0738000e-02   1.0389000e-85
   4.1687000e-02   3.7947000e-88
   4.2658000e-02   1.2149000e-90
   4.3652000e-02   3.3988000e-93
   4.4668000e-02   8.2826000e-96
   4.5709000e-02   1.7526000e-98
   4.6774000e-02  3.2094000e-101
   4.7863000e-02  5.0693000e-104
   4.8978000e-02  6.8825000e-107
   5.0119000e-02  8.0038000e-110
   5.1286000e-02  7.9438000e-113
   5.2481000e-02  6.7041000e-116
   5.3703000e-02  4.7928000e-119
   5.4954000e-02  2.8914000e-122
   5.6234000e-02  1.4661000e-125
   5.7544000e-02  6.2229000e-129
   5.8884000e-02  2.2020000e-132
   6.0256000e-02  6.4683000e-136
   6.1660000e-02  1.5705000e-139
   6.3096000e-02  3.1376000e-143
   6.4565000e-02  5.1348000e-147
   6.6069000e-02  6.8518000e-151
   6.7608000e-02  7.4193000e-155
   6.9183000e-02  6.4876000e-159
   7.0795000e-02  4.5584000e-163
   7.2444000e-02  2.5606000e-167
   7.4131000e-02  1.1439000e-171
   7.5858000e-02  4.0425000e-176
   7.7625000e-02  1.1239000e-180
   7.9433000e-02  2.4449000e-185
   8.1283000e-02  4.1372000e-190
   8.3176000e-02  5.4143000e-195
   8.5114000e-02  5.4471000e-200
   8.7096000e-02  4.1872000e-205
   8.9125000e-02  2.4439000e-210
   9.1201000e-02  1.0761000e-215
   9.3325000e-02  3.5516000e-221
   9.5499000e-02  8.7265000e-227
   9.7724000e-02  1.5853000e-232
   1.0000000e-01  2.1146000e-238
   1.0233000e-01  2.0559000e-244
   1.0471000e-01  1.4464000e-250
   1.0715000e-01  7.3079000e-257
   1.0965000e-01  2.6312000e-263
   1.1220000e-01  6.6984000e-270
   1.1482000e-01  1.1960000e-276
   1.1749000e-01  1.4853000e-283
   1.2023000e-01  1.2723000e-290
   1.2303000e-01  7.4520000e-298
   1.2589000e-01  2.9582000e-305
   1.2882000e-01  7.8873000e-313
   1.3183000e-01  1.3991939e-320
   1.3490000e-01   0.0000000e+00
   1.3804000e-01   0.0000000e+00
   1.4125000e-01   0.0000000e+00
   1.4454000e-01   0.0000000e+00
   1.4791000e-01   0.0000000e+00
   1.5136000e-01   0.0000000e+00
   1.5488000e-01   0.0000000e+00
   1.5849000e-01   0.0000000e+00
   1.6218000e-01   0.0000000e+00
   1.6596000e-01   0.0000000e+00
   1.6982000e-01   0.0000000e+00
   1.7378000e-01   0.0000000e+00
   1.7783000e-01   0.0000000e+00
   1.8197000e-01   0.0000000e+00
   1.8621000e-01   0.0000000e+00
   1.9055000e-01   0.0000000e+00
   1.9498000e-01   0.0000000e+00
   1.9953000e-01   0.0000000e+00
   2.0417000e-01   0.0000000e+00
   2.0893000e-01   0.0000000e+00
   2.1380000e-01   0.0000000e+00
   2.1878000e-01   0.0000000e+00
   2.2387000e-01   0.0000000e+00
   2.2909000e-01   0.0000000e+00
   2.3442000e-01   0.0000000e+00
   2.3988000e-01   0.0000000e+00
   2.4547000e-01   0.0000000e+00
   2.5119000e-01   0.0000000e+00
   2.5704000e-01   0.0000000e+00
   2.6303000e-01   0.0000000e+00
   2.6915000e-01   0.0000000e+00
   2.7542000e-01   0.0000000e+00
   2.8184000e-01   0.0000000e+00
   2.8840000e-01   0.0000000e+00
   2.9512000e-01   0.0000000e+00
   3.0200000e-01   0.0000000e+00
   3.0903000e-01   0.0000000e+00
   3.1623000e-01   0.0000000e+00
   3.2359000e-01   0.0000000e+00
   3.3113000e-01   0.0000000e+00
   3.3884000e-01   0.0000000e+00
   3.4674000e-01   0.0000000e+00
   3.5481000e-01   0.0000000e+00
   3.6308000e-01   0.0000000e+00
   3.7154000e-01   0.0000000e+00
   3.8019000e-01   0.0000000e+00
   3.8905000e-01   0.0000000e+00
   3.9811000e-01   0.0000000e+00
   4.0738000e-01   0.0000000e+00
   4.1687000e-01   0.0000000e+00
   4.2658000e-01   0.0000000e+00
   4.3652000e-01   0.0000000e+00
   4.4668000e-01   0.0000000e+00
   4.5709000e-01   0.0000000e+00
   4.6774000e-01   0.0000000e+00
   4.7863000e-01   0.0000000e+00
   4.8978000e-01   0.0000000e+00
   5.0119000e-01   0.0000000e+00
   5.1286000e-01   0.0000000e+00
   5.2481000e-01   0.0000000e+00
   5.3703000e-01   0.0000000e+00
   5.4954000e-01   0.0000000e+00
   5.6234000e-01   0.0000000e+00
   5.7544000e-01   0.0000000e+00
   5.8884000e-01   0.0000000e+00
   6.0256000e-01   0.0000000e+00
   6.1660000e-01   0.0000000e+00
   6.3096000e-01   0.0000000e+00
   6.4565000e-01   0.0000000e+00
   6.6069000e-01   0.0000000e+00
   6.7608000e-01   0.0000000e+00
   6.9183000e-01   0.0000000e+00
   7.0795000e-01   0.0000000e+00
   7.2444000e-01   0.0000000e+00
   7.4131000e-01   0.0000000e+00
   7.5858000e-01   0.0000000e+00
   7.7625000e-01   0.0000000e+00
   7.9433000e-01   0.0000000e+00
   8.1283000e-01   0.0000000e+00
   8.3176000e-01   0.0000000e+00
   8.5114000e-01   0.0000000e+00
   8.7096000e-01   0.0000000e+00
   8.9125000e-01   0.0000000e+00
   9.1201000e-01   0.0000000e+00
   9.3325000e-01   0.0000000e+00
   9.5499000e-01   0.0000000e+00
   9.7724000e-01   0.0000000e+00
   1.0000000e+00   0.0000000e+00
   1.0233000e+00   0.0000000e+00
   1.0471000e+00   0.0000000e+00
   1.0715000e+00   0.0000000e+00
   1.0965000e+00   0.0000000e+00
   1.1220000e+00   0.0000000e+00
   1.1482000e+00   0.0000000e+00
   1.1749000e+00   0.0000000e+00
   1.2023000e+00   0.0000000e+00
   1.2303000e+00   0.0000000e+00
   1.2589000e+00   0.0000000e+00
   1.2882000e+00   0.0000000e+00
   1.3183000e+00   0.0000000e+00
   1.3490000e+00   0.0000000e+00
   1.3804000e+00   0.0000000e+00
   1.4125000e+00   0.0000000e+00
   1.4454000e+00   0.0000000e+00
   1.4791000e+00   0.0000000e+00
   1.5136000e+00   0.0000000e+00
   1.5488000e+00   0.0000000e+00
   1.5849000e+00   0.0000000e+00
   1.6218000e+00   0.0000000e+00
   1.6596000e+00   0.0000000e+00
   1.6982000e+00   0.0000000e+00
   1.7378000e+00   0.0000000e+00
   1.7783000e+00   0.0000000e+00
   1.8197000e+00   0.0000000e+00
   1.8621000e+00   0.0000000e+00
   1.9055000e+00   0.0000000e+00
   1.9498000e+00   0.0000000e+00
   1.9953000e+00   0.0000000e+00
   2.0417000e+00   0.0000000e+00
   2.0893000e+00   0.0000000e+00
   2.1380000e+00   0.0000000e+00
   2.1878000e+00   0.0000000e+00
   2.2387000e+00   0.0000000e+00
   2.2909000e+00   0.0000000e+00
   2.3442000e+00   0.0000000e+00
   2.3988000e+00   0.0000000e+00
   2.4547000e+00   0.0000000e+00
   2.5119000e+00   0.0000000e+00
   2.5704000e+00   0.0000000e+00
   2.6303000e+00   0.0000000e+00
   2.6915000e+00   0.0000000e+00
   2.7542000e+00   0.0000000e+00
   2.8184000e+00   0.0000000e+00
   2.8840000e+00   0.0000000e+00
   2.9512000e+00   0.0000000e+00
   3.0200000e+00   0.0000000e+00
   3.0903000e+00   0.0000000e+00
   3.1623000e+00   0.0000000e+00
   3.2359000e+00   0.0000000e+00
   3.3113000e+00   0.0000000e+00
   3.3884000e+00   0.0000000e+00
   3.4674000e+00   0.0000000e+00
   3.5481000e+00   0.0000000e+00
   3.6308000e+00   0.0000000e+00
   3.7154000e+00   0.0000000e+00
   3.8019000e+00   0.0000000e+00
   3.8905000e+00   0.0000000e+00
   3.9811000e+00   0.0000000e+00
   4.0738000e+00   0.0000000e+00
   4.1687000e+00   0.0000000e+00
   4.2658000e+00   0.0000000e+00
   4.3652000e+00   0.0000000e+00
   4.4668000e+00   0.0000000e+00
   4.5709000e+00   0.0000000e+00
   4.6774000e+00   0.0000000e+00
   4.7863000e+00   0.0000000e+00
   4.8978000e+00   0.0000000e+00
   5.0119000e+00   0.0000000e+00
   5.1286000e+00   0.0000000e+00
   5.2481000e+00   0.0000000e+00
   5.3703000e+00   0.0000000e+00
   5.4954000e+00   0.0000000e+00
   5.6234000e+00   0.0000000e+00
   5.7544000e+00   0.0000000e+00
   5.8884000e+00   0.0000000e+00
   6.0256000e+00   0.0000000e+00
   6.1660000e+00   0.0000000e+00
   6.3096000e+00   0.0000000e+00
   6.4565000e+00   0.0000000e+00
   6.6069000e+00   0.0000000e+00
   6.7608000e+00   0.0000000e+00
   6.9183000e+00   0.0000000e+00
   7.0795000e+00   0.0000000e+00
   7.2444000e+00   0.0000000e+00
   7.4131000e+00   0.0000000e+00
   7.5858000e+00   0.0000000e+00
   7.7625000e+00   0.0000000e+00
   7.9433000e+00   0.0000000e+00
   8.1283000e+00   0.0000000e+00
   8.3176000e+00   0.0000000e+00
   8.5114000e+00   0.0000000e+00
   8.7096000e+00   0.0000000e+00
   8.9125000e+00   0.0000000e+00
   9.1201000e+00   0.0000000e+00
   9.3325000e+00   0.0000000e+00
   9.5499000e+00   0.0000000e+00
   9.7724000e+00   0.0000000e+00
   1.0000000e+01   0.0000000e+00
   1.0233000e+01   0.0000000e+00
   1.0471000e+01   0.0000000e+00
   1.0715000e+01   0.0000000e+00
   1.0965000e+01   0.0000000e+00
   1.1220000e+01   0.0000000e+00
   1.1482000e+01   0.0000000e+00
   1.1749000e+01   0.0000000e+00
   1.2023000e+01   0.0000000e+00
   1.2303000e+01   0.0000000e+00
   1.2589000e+01   0.0000000e+00
   1.2882000e+01   0.0000000e+00
   1.3183000e+01   0.0000000e+00
   1.3490000e+01   0.0000000e+00
   1.3804000e+01   0.0000000e+00
   1.4125000e+01   0.0000000e+00
   1.4454000e+01   0.0000000e+00
   1.4791000e+01   0.0000000e+00
   1.5136000e+01   0.0000000e+00
   1.5488000e+01   0.0000000e+00
   1.5849000e+01   0.0000000e+00
   1.6218000e+01   0.0000000e+00
   1.6596000e+01   0.0000000e+00
   1.6982000e+01   0.0000000e+00
   1.7378000e+01   0.0000000e+00
   1.7783000e+01   0.0000000e+00
   1.8197000e+01   0.0000000e+00
   1.8621000e+01   0.0000000e+00
   1.9055000e+01   0.0000000e+00
   1.9498000e+01   0.0000000e+00
   1.9953000e+01   0.0000000e+00
   2.0417000e+01   0.0000000e+00
   2.0893000e+01   0.0000000e+00
   2.1380000e+01   0.0000000e+00
   2.1878000e+01   0.0000000e+00
   2.2387000e+01   0.0000000e+00
   2.2909000e+01   0.0000000e+00
   2.3442000e+01   0.0000000e+00
   2.3988000e+01   0.0000000e+00
   2.4547000e+01   0.0000000e+00
   2.5119000e+01   0.0000000e+00
   2.5704000e+01   0.0000000e+00
   2.6303000e+01   0.0000000e+00
   2.6915000e+01   0.0000000e+00
   2.7542000e+01   0.0000000e+00
   2.8184000e+01   0.0000000e+00
   2.8840000e+01   0.0000000e+00
   2.9512000e+01   0.0000000e+00
   3.0200000e+01   0.0000000e+00
   3.0903000e+01   0.0000000e+00
   3.1623000e+01   0.0000000e+00
   3.2359000e+01   0.0000000e+00
   3.3113000e+01   0.0000000e+00
   3.3884000e+01   0.0000000e+00
   3.4674000e+01   0.0000000e+00
   3.5481000e+01   0.0000000e+00
   3.6308000e+01   0.0000000e+00
   3.7154000e+01   0.0000000e+00
   3.8019000e+01   0.0000000e+00
   3.8905000e+01   0.0000000e+00
   3.9811000e+01   0.0000000e+00
   4.0738000e+01   0.0000000e+00
   4.1687000e+01   0.0000000e+00
   4.2658000e+01   0.0000000e+00
   4.3652000e+01   0.0000000e+00
   4.4668000e+01   0.0000000e+00
   4.5709000e+01   0.0000000e+00
   4.6774000e+01   0.0000000e+00
   4.7863000e+01   0.0000000e+00
   4.8978000e+01   0.0000000e+00
   5.0119000e+01   0.0000000e+00
   5.1286000e+01   0.0000000e+00
   5.2481000e+01   0.0000000e+00
   5.3703000e+01   0.0000000e+00
   5.4954000e+01   0.0000000e+00
   5.6234000e+01   0.0000000e+00
   5.7544000e+01   0.0000000e+00
   5.8884000e+01   0.0000000e+00
   6.0256000e+01   0.0000000e+00
   6.1660000e+01   0.0000000e+00
   6.3096000e+01   0.0000000e+00
   6.4565000e+01   0.0000000e+00
   6.6069000e+01   0.0000000e+00
   6.7608000e+01   0.0000000e+00
   6.9183000e+01   0.0000000e+00
   7.0795000e+01   0.0000000e+00
   7.2444000e+01   0.0000000e+00
   7.4131000e+01   0.0000000e+00
   7.5858000e+01   0.0000000e+00
   7.7625000e+01   0.0000000e+00
   7.9433000e+01   0.0000000e+00


==> anc/tables/Cosmogenic.dat <==
Cosmogenic, in 10^(-30)eV^-1 cm^-2 s^-1 

    Energy [eV]      Flux(He)        Flux(Fe) 

   1.2589000e+16   7.0931000e-02   1.8549000e-03
   1.5849000e+16   4.5890000e-02   1.0891000e-03
   1.9953000e+16   3.2821000e-02   7.4072000e-04
   2.5119000e+16   2.4925000e-02   5.4934000e-04
   3.1623000e+16   2.0162000e-02   4.3140000e-04
   3.9811000e+16   1.6732000e-02   3.5495000e-04
   5.0119000e+16   1.3978000e-02   2.9806000e-04
   6.3096000e+16   1.1509000e-02   2.4932000e-04
   7.9433000e+16   9.1735000e-03   2.0454000e-04
   1.0000000e+17   7.0227000e-03   1.6348000e-04
   1.2589000e+17   5.1391000e-03   1.2650000e-04
   1.5849000e+17   3.5996000e-03   9.4480000e-05
   1.9953000e+17   2.4240000e-03   6.8305000e-05
   2.5119000e+17   1.5761000e-03   4.7793000e-05
   3.1623000e+17   9.9199000e-04   3.2433000e-05
   3.9811000e+17   6.0869000e-04   2.1370000e-05
   5.0119000e+17   3.6527000e-04   1.3689000e-05
   6.3096000e+17   2.1488000e-04   8.5363000e-06
   7.9433000e+17   1.2392000e-04   5.1885000e-06
   1.0000000e+18   6.9831000e-05   3.0760000e-06
   1.2589000e+18   3.8501000e-05   1.7732000e-06
   1.5849000e+18   2.0631000e-05   9.8709000e-07
   1.9953000e+18   1.0702000e-05   5.3034000e-07
   2.5119000e+18   5.3327000e-06   2.7398000e-07
   3.1623000e+18   2.5571000e-06   1.3539000e-07
   3.9811000e+18   1.1722000e-06   6.3422000e-08
   5.0119000e+18   5.0203000e-07   2.8111000e-08
   6.3096000e+18   2.0414000e-07   1.1504000e-08
   7.9433000e+18   7.7428000e-08   4.0893000e-09
   1.0000000e+19   2.6492000e-08   1.3320000e-09
   1.2589000e+19   7.9765000e-09   4.1815000e-10
   1.5849000e+19   2.1478000e-09   1.1665000e-10
   1.9953000e+19   5.0660000e-10   2.1510000e-11
   2.5119000e+19   7.9344000e-11   2.1203000e-12
   3.1623000e+19   3.8680000e-12   5.1492000e-13
   3.9811000e+19   0.0000000e+00   1.1464000e-13

==> anc/tables/CustomTicks.m <==
(* ::Package:: *)

(* :Title: CustomTicks *)
(* :Context: CustomTicks` *)
(* :Author: Mark A. Caprio, Department of Physics, University of Notre Dame *)
(* :Summary: Custom tick mark generation for linear, log, and general nonlinear axes. *)
(* :Copyright: Copyright 2016, Mark A. Caprio *)
(* :Package Version: 2.1.0 *)
(* :Mathematica Version: 6.0 *)
(* :History:
  MCAxes package, January 10, 2003.
  MCAxes and then MCTicks packages distributed as part of LevelScheme, 2004.
  V1.0. March 11, 2005.  MathSource No. 5599.
  V1.1. March 18, 2005.  Documentation update.
  V1.2. September 17, 2005.  Simplified LogTicks syntax.
  V1.3. November 29, 2005.  Documentation update.
  V1.4. July 18, 2007.  FixedPointForm, ExtraTicks option.
  V1.5. August 2, 2007.  Mathematica 6 compatibility update.
  V1.6. July 10, 2008.  Overhaul of FixedPointForm to string output.  Separate options for LogTicks.  Updates for use of LinTicks and LogTicks as automatic tick functions.
  V1.61. July 23, 2008. Workaround for unexpected behavior of RealDigits.
  V1.62. September 30, 2008. Rounding rather than truncation on digits to right of decimal point.
  V1.63. December 29, 2009. TickTest and TickLabelTest.  TickLengthScale and TickReverse.  LimitTickLabelRange.
  V1.64. October 27, 2010. Context changed to LevelScheme`*.
  V1.70. June 3, 2011. Restructured with init.m file.  Added option LogPlot.  Replaced StyleForm with Style (Mathematica 6) in natural log plot.
  V1.80. September 30, 2011. TickDirection.
  V1.81. March 24, 2012. Add pass-through of nonnumeric values for FixedPointForm.
  V1.82. July 15, 2012. Patch to allow negative tick range in range tests, for use with reversed-axis plots.
  V1.90. October 6, 2014. Pass through of options to FixedPointForm from LinTicks, to allow easier control over sign formatting in ticks.
  V2.0.0. March 1, 2015. Add support for minor tick labels: option ShowMinorTickLabels, MinorTickLabelStyle.
  V2.1.0. March 12, 2016. Convert to standalone .m file (as opposed to autogeneration from notebook) and move text comments into .m file.
 *)
(* :Notes:

  Reference:

    M. A. Caprio, Comput. Phys. Commun. 171, 107 (2005).

  CustomTicks may be found at:

    http://scidraw.nd.edu  

    http://library.wolfram.com/infocenter/Demos/5599

    https://github.com/mark-caprio/CustomTicks

  Undocumented:

    MinorTickLabelStyle -> None

  TODO:
   Implement TickLabelStyle (after pattern of MinorTickLabelStyle) with suitable fall-through for minor ticks.
   Revise MajorTickX/MinorTickX options to TickX/MinorTickX with suitable fall-through for minor ticks.
   Provide option-based syntax for specifying minor tick subdivisions (Karolis Misiunas 140905).
   Consider changing default tick length.
   Expand coverage of non-SciDraw log plots in documentation (Qian Li 150416).
   Replace old FrameTicks syntax (Gabriel Landi 150825).

  Acknowledgements for bug reports and suggestions: Johannes Grosse,
 Will Robertson, Robert Collyer, Karolis Misiunas, Sebastian Schott

 *)

(****************************************************************
begin package
 ****************************************************************)


BeginPackage["CustomTicks`"];


Unprotect[Evaluate[$Context<>"*"]];


(****************************************************************
messages
 ****************************************************************)

(* usage messages *)


CustomTicks::usage="Reserved symbol for CustomTicks package.";


LinTicks::usage="LinTicks[x1,x2,spacing,subdivisions] or LinTicks[x1,x2] or LinTicks[majorlist,minorlist] produces linear or custom rescaled tick marks.";
LogTicks::usage="LogTicks[power1,power2] or LogTicks[base,power1,power2] produces logarithmic tick marks.";

ExtraTicks::usage="Option for LinTicks.";
TickPreTransformation::usage="Option for LinTicks.  Mapping from given coordinate value to value used for range tests labeling.";
TickPostTransformation::usage="Option for LinTicks.  Mapping from tick values to actual coordinates used for positioning tick mark, applied after all range tests and labeling.";
TickRange::usage="Option for LinTicks.";
TickTest::usage="Option for LinTicks.";
TickLabelTest::usage="Option for LinTicks.";

ShowTickLabels::usage="Option for LinTicks.";
ShowMinorTickLabels::usage="Option for LinTicks.";
TickLabelRange::usage="Option for LinTicks.";
ShowFirst::usage="Option for LinTicks.";
ShowLast::usage="Option for LinTicks.";
ShowMinorTicks::usage="Option for LinTicks.";
TickLabelStart::usage="Option for LinTicks.";
TickLabelStep::usage="Option for LinTicks.";
TickLabelFunction::usage="Option for LinTicks.";
DecimalDigits::usage="Option for LinTicks.";

MajorTickLength::usage="Option for LinTicks.";
MinorTickLength::usage="Option for LinTicks.";
TickLengthScale::usage="Option for LinTicks.";
TickDirection::usage="Option for LinTicks.";
TickReverse::usage="Legacy option for LinTicks (v1.63).  Use TickDirection (v1.80) instead.";
MajorTickStyle::usage="Option for LinTicks.";
MinorTickStyle::usage="Option for LinTicks.";
MinorTickIndexRange::usage="Option for LinTicks.";
MinorTickIndexTransformation::usage="Option for LinTicks.";

TickLabelStyle::usage="Option for LinTicks.  (NOT IMPLEMENTED)";
MinorTickLabelStyle::usage="Option for LinTicks.";

FixedPointForm::usage="FixedPointForm[x,r] formats x with r digits to the right of the decimal point.  It allows as many digits as necessary to the left of the decimal point, thereby avoiding the rounding problem associated with PaddedForm[x,{n,f}] when n is specified too small (PaddedForm zeros out some of the rightmost digits of the number).  It also suppresses any trailing decimal point when r=0.  FixedPointForm[x,{l,r}] formats x as a fixed-point number with l digits (or spaces) to the left and r to the right of the decimal point.  FixedPointForm respects the standard Mathematica numerical formatting options NumberSigns, NumberPoint, and SignPadding.  By default, for positive numbers a blank padding space appears at left (where a minus sign would be for negative numbers), but with NumberSigns->Automatic this space is suppressed.";
FractionDigits::usage="FractionDigits[x] returns the number of digits to the right of the point in the decimal representation of x.  It will return large values, determined by Precision, for some numbers, e.g., non-terminating rationals.";
FractionDigitsBase::usage="Option for FractionDigits.";

LimitTickRange::usage="LimitTickRange[{x1,x2},ticks] selects those ticks with coordinates in the range x1...x2.  (The range check on the coordinate allows a tolerance, of 10^-10, so that legitimate ticks at the edge of the range are not cut off due to roundoff error.)";
LimitTickLabelRange::usage="LimitTickLabelRange[{x1,x2},ticks] retains the labels on those ticks with coordinates approximately in the range x1...x2, stripping the labels from all others.  (The range check on the coordinate allows a tolerance, of 10^-10, so that legitimate ticks at the edge of the range are not cut off due to roundoff error.)";
StripTickLabels::usage="StripTickLabels[ticks] removes any text labels from ticks.";
TransformTicks::usage="StripTickLabels[positionfcn,lengthfcn,ticks] transforms the positions and lengths of all tick marks in a list.  Tick marks must be specified in full form, or at least with an explicit pair of in and out lengths.";


AugmentTicks::usage="AugmentTicks[labelfunction,lengthlist,stylelist,ticks] augments any ticks in ticklist to full form.";
AugmentAxisTickOptions::usage="AugmentAxisTickOptions[numaxes,list] replaces any None entries with null lists and appends additional null lists as needed to make numaxes entries.  AugmentAxisTickOptions[numaxes,None] returns a list of null lists.  Note that this differs from the behavior of the Mathematica plotting functions with FrameTicks, for which an unspecified upper or right axis duplicates the given lower or left axis.";
TickQ::usage="TickQ[x] returns True if x is a valid tick specification." ;
TickListQ::usage="TickListQ[x] returns True if x is a list of valid tick specifications.  This is not a general test for a valid axis tick option specification, as None, Automatic, and a function can also be valid axis tick option specifications."; 


(****************************************************************
begin private context
 ****************************************************************)


Begin["`Private`"];


(****************************************************************
arithmetic utility functions
 ****************************************************************)


(* range testing and manipulation utilities, from package MCGraphics *)


InRange[{x1_,x2_},x_]:=(x1<=x)&&(x<=x2);


InRange[{x1_,x2_},x_]:=(x1<=x)&&(x<=x2);
InRangeProper[{x1_,x2_},x_]:=(x1<x)&&(x<x2);


InRegion[{{x1_,x2_},{y1_,y2_}},{x_,y_}]:=InRange[{x1,x2},x]&&InRange[{y1,y2},y];
InRegion[{x1_,y1_},{x2_,y2_},{x_,y_}]:=InRange[{x1,x2},x]&&InRange[{y1,y2},y];


ExtendRange[PRange:{x1_,x2_},PFrac:{fx1_,fx2_}]:=PRange+PFrac*{-1,+1}*-Subtract@@PRange;
ExtendRegion[PRange:{{x1_,x2_},{y1_,y2_}},PFrac:{{fx1_,fx2_},{fy1_,fy2_}}]:=PRange+PFrac*{{-1,+1},{-1,+1}}*-Subtract@@@PRange;


(* approximate equality testing utility, from package MCArithmetic *)
(* patched to accept reversed range limits*)


Options[ApproxEqual]={Chop->1*^-10};
ApproxEqual[x_?NumericQ,y_?NumericQ,Opts___?OptionQ]:=Module[
	{FullOpts=Flatten[{Opts,Options[ApproxEqual]}]},
	Chop[x-y,Chop/.FullOpts]==0
						      ];
ApproxEqual[x_?NumericQ,_DirectedInfinity]:=False;
ApproxEqual[_DirectedInfinity,x_?NumericQ]:=False;
ApproxInRange[{x1p_,x2p_},x_,Opts___?OptionQ]:=With[
	{x1=Min[x1p,x2p],x2=Max[x1p,x2p]},
	ApproxEqual[x,x1,Opts]||((x1<=x)&&(x<=x2))||ApproxEqual[x,x2,Opts]
					       ];
ApproxIntegerQ[x_?NumericQ,Opts___?OptionQ]:=ApproxEqual[Round[x],x,Opts];


(****************************************************************
tick label formatting utility functions
 ****************************************************************)


(* digit counting *)

(* FractionDigits -- returns number of digits to right of point in arbitrary-base representation of x, up to specified limit
Not based on RealDigits since too easily fooled by 0.9999... roundoff.
Effective limit in some cases is given implicity by chop value.  Chop value is chosen coarser than usual default 10^-10 to avoid occasionally failing to recognize terminating decimal.

Algorithm:
	Make sure x is floating point.
	Keep shifting x left until it is approximately an integer.
	The number of digits by which x had to be shifted is the number of digits originally to the left of the decimal point. *)


Options[FractionDigits]={FractionDigitsBase->10,Limit->Infinity,Chop->1*^-8};


FractionDigits[x_?NumericQ,Opts___?OptionQ]:=Module[
	{
		FullOpts=Flatten[{Opts,Options[FractionDigits]}],
		Value,NumToRight,OptFractionDigitsBase,OptLimit
	},
	Value=N[x];
	OptFractionDigitsBase=FractionDigitsBase/.FullOpts;
	OptLimit=Limit/.FullOpts;
	NumToRight=0;
	While[!ApproxIntegerQ[Value,Chop->(Chop/.FullOpts)]&&(NumToRight<OptLimit),
	      Value*=OptFractionDigitsBase;
	      NumToRight++
	];
	NumToRight
					     ];


(* fixed-point decimal notation *)


FixedPointForm::leftdigits="Insufficient left digits (`1`) specified for formatting of number (`2`).  Consider using automatic version FixedPointForm[x,r].";FixedPointForm::numbersigns="Unsupported form of NumberSigns.";
Options[FixedPointForm]={NumberSigns->{"-",""},NumberPoint->".",SignPadding->False,Debug->False};
FixedPointForm[x_?NumberQ,{l_Integer?NonNegative,r_Integer?NonNegative},Opts___?OptionQ]:=Module[
	{
		FullOpts=Flatten[{Opts,Options[FixedPointForm]}],
		sx,mx,SignString,LeftDigits,RightDigits,SeparatorString,SignChars,PaddingChars,
		NaturalLeftDigits,
		PartialSigns,FullSigns,
		AutoOpts
	},
	sx=Sign[x];
	mx=Abs[N[x]];
	(*LeftDigits=IntegerDigits[IntegerPart[mx]];*)
	(*RightDigits=First[RealDigits[mx,10,r,-1]];*)
	(*RightDigits=First[RealDigits[FractionalPart[mx],10,r,-1]];*)
	(*RightDigits=IntegerDigits[Round[FractionalPart[mx]*10^r],10,r];*) 
	(* round rather than truncate, to avoid, e.g., 2.3999999999 formatting as 2.3 *)
	LeftDigits=IntegerDigits[IntegerPart[Round[mx*10^r]/10^r]];
	RightDigits=IntegerDigits[Round[mx*10^r],10,r];
	If[
		(Debug/.FullOpts),
		Print[{x,l,r},": ",{sx,mx,LeftDigits,RightDigits}]
	];
	SeparatorString=If[r==0,"",(NumberPoint/.FullOpts)];
	NaturalLeftDigits=Length[LeftDigits];
	If[l<NaturalLeftDigits,
	   Message[FixedPointForm::leftdigits,l,x]
	];
	FullSigns=Switch[
		(NumberSigns/.FullOpts),
		Automatic,{{"-"},{}},
		{_String,_String},
		PartialSigns=Characters/@(NumberSigns/.FullOpts);
		PadLeft[#,Max[Length/@PartialSigns]," "]&/@PartialSigns,
		_,Message[FixedPointForm::numbersigns];{{"-"},{" "}}
		  ];
	SignChars=Switch[
		sx,
		-1,First[FullSigns],
		+1|0,Last[FullSigns]
		  ];
	PaddingChars=Switch[
		SignPadding/.FullOpts,
		False,PadLeft[SignChars,Max[l+Length[SignChars]-NaturalLeftDigits,Length[SignChars]]," "],
		True,PadRight[SignChars,Max[l+Length[SignChars]-NaturalLeftDigits,Length[SignChars]]," "]
		     ];
	StringJoin@@Join[PaddingChars,ToString/@LeftDigits,{SeparatorString},ToString/@RightDigits]
											  ];
FixedPointForm[x_?NumberQ,RightDigits_Integer?NonNegative,Opts___?OptionQ]:=FixedPointForm[x,{Length[IntegerDigits[IntegerPart[N[x]]]],RightDigits},Opts];
FixedPointForm[x:Except[_?NumberQ],{l_Integer?NonNegative,r_Integer?NonNegative}|(RightDigits_Integer?NonNegative),Opts___?OptionQ]:=x;


(* label formatting function *)

(* Always pad to left by largest abs coord.
Choose decimal digits:
	If Automatic, use max needed for specified major ticks 
	If specified, use value specified
Right padding:
	If decimal digits 0,  truncate to integer
	If not, pad to right by decimal digits specified. 
Allow in all calculations for empty major coordinate list.

Pass through options to FixedPointForm.  For positive ticks, generally want space for sign suppressed in padding (by use of FixedPointForm with NumberSigns->Automatic). *)


FixedTickFunction[ValueList_List,DecimalDigits:(Automatic|(_Integer)),Opts___?OptionQ]:=Module[
	{
		LeftDigits,RightDigits,x
	},
	LeftDigits=If[
		ValueList==={},
		0,
		Length[IntegerDigits[IntegerPart[Max[Abs[ValueList]]]]]
		   ];
	RightDigits=If[
		DecimalDigits===Automatic,
		If[
			ValueList==={},
			0,
			Max[FractionDigits/@ValueList]
		],
		DecimalDigits
		    ];
	With[
		{ld=LeftDigits,rd=RightDigits},
		Function[x,FixedPointForm[x,{ld,rd},Opts,NumberSigns->Automatic]]
	]
											];


(****************************************************************
tick length utility
 ****************************************************************)

(* notes on tick lengths:
	Mathematica 4.1 default lengths are 0.00625 and 0.00375
	MCTicks default lengths were 0.00750 and 0.00375
	CustomTicks v1.0 default lengths are 0.010 and 0.005 
 *)


(* Derive tick {in,out} length from given options.

given tick length option may be either a single number or an {in,out} pair
 *)


ResolveTickLength[d_?NumericQ,TickLengthScale_?NumericQ,TickDirection:(In|Out|All),TickReverse:(True|False)]:=Module[
	{LengthPair},

	(* upgrade single length to {in,out} pair *)
	LengthPair=Switch[TickDirection,
			  In,{d,0},
			  Out,{0,d},
			  All,{d,d}
		   ];

	(* implement legacy direction reversing option *)
	LengthPair=If[TickReverse,Reverse,Identity]@LengthPair;

	(* scale length *)
	TickLengthScale*LengthPair
													      ];


ResolveTickLength[{d1_?NumericQ,d2_?NumericQ},TickLengthScale_?NumericQ,TickDirection:(In|Out|All),TickReverse:(True|False)]:=Module[
	{LengthPair},

	(* ignore TickDirection if given {in,out} pair *)
	LengthPair={d1,d2};

	(* implement legacy direction reversing option *)
	LengthPair=If[TickReverse,Reverse,Identity]@LengthPair;

	(* scale length *)
	TickLengthScale*LengthPair
															      ];


(****************************************************************
Linear ticks
 ****************************************************************)

(* Option MinorTickIndexRange is only respected by the iterating form of LinTicks. *)


Options[LinTicks]={
	(* tick options *)
	ExtraTicks->{},TickPreTransformation->Identity,TickPostTransformation->Identity,ShowFirst->True,ShowLast->True,ShowTickLabels->True,ShowMinorTickLabels->False,ShowMinorTicks->True,TickLabelStart->0,TickLabelStep->1,TickRange->{-Infinity,Infinity},TickLabelRange->{-Infinity,Infinity},TickLabelFunction->Automatic,DecimalDigits->Automatic,MajorTickLength->0.010,MinorTickLength->0.005,MinorTickLabelStyle->None,TickLengthScale->1,TickDirection->In,TickReverse->False,MajorTickStyle->{},MinorTickStyle->{},MinorTickIndexRange->{1,Infinity},MinorTickIndexTransformation->Identity,TickTest->(True&),TickLabelTest->(True&),

	(* pass through to FixedPointForm *)
	NumberSigns->Automatic,  (* suppress space before positive numbers *)
	NumberPoint->".",(* SignPadding is pretty irrelevant to ticks, so omit... *)

	(* debugging *)
	Debug->False
};


LinTicks[RawMajorCoordList_List,RawMinorCoordList_List,Opts___]:=Module[
	{
		FullOpts= Flatten[{Opts,Options[LinTicks]}],
		MajorCoordList,
		LabeledCoordList,
		MinorCoordList,
		MajorTickList,
		MinorTickList,
		UsedTickLabelFunction,
		DefaultTickLabelFunction,
		TickValue,
		TickPosition,
		TickLabel,
		TickLength,
		TickStyle,
		TickLabelStyleWrapper,
		i
	},

	(* make major ticks *)
	MajorCoordList=Select[
		(TickPreTransformation/.FullOpts)/@Union[RawMajorCoordList,ExtraTicks/.FullOpts],
		(ApproxInRange[(TickRange/.FullOpts),#]&&(TickTest/.FullOpts)[#])&
		       ];
	LabeledCoordList=Flatten[Table[
		TickValue=MajorCoordList[[i]];
		If[
			(ShowTickLabels/.FullOpts)
			&&ApproxInRange[(TickLabelRange/.FullOpts),TickValue]
			&&(Mod[i-1,(TickLabelStep/.FullOpts)]==(TickLabelStart/.FullOpts))
			&&((i!=1)||(ShowFirst/.FullOpts))
			&&((i!=Length[MajorCoordList])||(ShowLast/.FullOpts))
			&&(TickLabelTest/.FullOpts)[TickValue],
			TickValue,
			{}
		],
		{i,1,Length[MajorCoordList]}
			 ]];
	DefaultTickLabelFunction=FixedTickFunction[
		LabeledCoordList,
		DecimalDigits/.FullOpts,
		FilterRules[FullOpts,Options[FixedPointForm]]
				 ];
	UsedTickLabelFunction=Switch[
		(TickLabelFunction/.FullOpts),
		Automatic,(#2&),
		_,(TickLabelFunction/.FullOpts)
			      ];
	TickLength=ResolveTickLength[
		(MajorTickLength/.FullOpts),(TickLengthScale/.FullOpts),
		(TickDirection/.FullOpts),(TickReverse/.FullOpts)
		   ];
	TickStyle=(MajorTickStyle/.FullOpts);
	MajorTickList=Table[

		(* calculate tick value *)
		TickValue=MajorCoordList[[i]];

		(* calculate coordinate for drawing tick *)
		TickPosition=(TickPostTransformation/.FullOpts)[TickValue];

		(* construct label, or null string if it should be suppressed -- if: tick labels shown,  tick is in TickLabelRange, in designated modular cycle if only a cycle of major ticks are to be labeled, not explicitly suppressed as first or last label; will only then be used if tick is also in TickRange *)
		TickLabel=If[
			(ShowTickLabels/.FullOpts)
			&&ApproxInRange[(TickLabelRange/.FullOpts),TickValue]
			&&(Mod[i-1,(TickLabelStep/.FullOpts)]==(TickLabelStart/.FullOpts))
			&&((i!=1)||(ShowFirst/.FullOpts))
			&&((i!=Length[MajorCoordList])||(ShowLast/.FullOpts)),
			UsedTickLabelFunction[TickValue,DefaultTickLabelFunction[TickValue]],
			""
			  ];

		(* make tick *)
		{TickPosition,TickLabel,TickLength,TickStyle},

		{i,1,Length[MajorCoordList]}
		      ];

	(* make minor ticks *)
	MinorCoordList=Select[
		(TickPreTransformation/.FullOpts)/@RawMinorCoordList,
		(ApproxInRange[(TickRange/.FullOpts),#]&&(TickTest/.FullOpts)[#])&
		       ];
	TickLength=ResolveTickLength[
		(MinorTickLength/.FullOpts),(TickLengthScale/.FullOpts),
		(TickDirection/.FullOpts),(TickReverse/.FullOpts)
		   ];
	TickStyle=(MinorTickStyle/.FullOpts);
	TickLabelStyleWrapper=With[
		{UsedMinorTickLabelStyle=(MinorTickLabelStyle/.FullOpts)},
		If[
			UsedMinorTickLabelStyle=!=None,
			(Style[#,UsedMinorTickLabelStyle]&),
			Identity
		]
			      ];
	MinorTickList=If[(ShowMinorTicks/.FullOpts),
			 Table[

				 (* calculate tick value *)
				 TickValue=MinorCoordList[[i]];

				 (* calculate coordinate for drawing tick *)
				 TickPosition=(TickPostTransformation/.FullOpts)[TickValue];

				 (* construct label, or null string if it should be suppressed -- if: tick labels shown, *minor* tick labels shown, tick is in TickLabelRange; will only then be used if tick is also in TickRange *)
				 TickLabel=If[
					 (ShowTickLabels/.FullOpts)&&(ShowMinorTickLabels/.FullOpts)
					 &&ApproxInRange[(TickLabelRange/.FullOpts),TickValue],
					 TickLabelStyleWrapper[UsedTickLabelFunction[TickValue,DefaultTickLabelFunction[TickValue]]],
					 ""
					   ];

				 (* make tick *)
				 {TickPosition,TickLabel,TickLength,TickStyle},

				 {i,1,Length[MinorCoordList]}
			 ],
			 {}
		      ];

	(* combine tick lists*)
	If[
		(Debug/.FullOpts),
		Print[RawMajorCoordList];
		Print[RawMinorCoordList];
		Print[Join[MajorTickList,MinorTickList]]
	];

	Join[MajorTickList,MinorTickList]

								 ];


LinTicks[x1_?NumericQ,x2_?NumericQ,Opts___?OptionQ]:=Module[
	{UsedRange,DummyGraphics,TickList,MajorCoordList,MinorCoordList,x},

	(* extend any round-number range by a tiny amount *)
	(* this seems to make Mathematica 4.1 give a much cleaner, sparser set of ticks *)
	UsedRange=If[
		And@@ApproxIntegerQ/@{x1,x2},
		ExtendRange[{x1,x2},{1*^-5,1*^-5}],
		{x1,x2}
		  ]; 

	(* extract raw tick coordinates from Mathematica *)
	(* Line[{}] primative since Mathematica 6 requires nonnull primative list in Graphics for suitable ticks to be produced -- reported by J. Grosse *)
	DummyGraphics=Show[Graphics[{Line[{}]}],PlotRange->{UsedRange,Automatic},DisplayFunction->Identity];
	TickList=First[Ticks/.AbsoluteOptions[DummyGraphics,Ticks]];
	MajorCoordList=Cases[TickList,{x_,_Real,___}:>x];
	MinorCoordList=Cases[TickList,{x_,"",___}:>x];

	(* generate formatted tick mark specifications *)
	LinTicks[MajorCoordList,MinorCoordList,Opts]
						     ]


LinTicks[x1_?NumericQ,x2_?NumericQ,Spacing_?NumericQ,MinorSubdivs:_Integer,Opts___]:=Module[
	{
		FullOpts= Flatten[{Opts,Options[LinTicks]}],
		MaxMajorIndex,
		MajorCoordList,MinorCoordList
	},

	(* preliminary calculations  *)
	MaxMajorIndex=Round[(x2-x1)/Spacing];

	(* construct table of ticks --indexed by MajorIndex=0,1,...,MaxMajorTick and MinorIndex=0,...,MinorSubdivs-1, where MinorIndex=0 gives the major tick, 
except no minor ticks after last major tick *)
	MajorCoordList=Flatten[Table[
		N[x1+MajorIndex*Spacing+MinorIndex*Spacing/MinorSubdivs],
		{MajorIndex,0,MaxMajorIndex},{MinorIndex,0,0}
		       ]];
	MinorCoordList=Flatten[Table[
		If[
			InRange[MinorTickIndexRange/.FullOpts,MinorIndex],
			N[x1+MajorIndex*Spacing+((MinorTickIndexTransformation/.FullOpts)@MinorIndex)*Spacing/MinorSubdivs],
			{}
		],
		{MajorIndex,0,MaxMajorIndex},{MinorIndex,1,MinorSubdivs-1}
		       ]];

	(* there are usually ticks to be suppressed at the upper end, since the major tick index rounds up to the next major tick (for safety in borderline cases where truncation might fail), and the loop minor tick index iterates for a full series of minor ticks even after the last major tick *)
	MajorCoordList=Select[MajorCoordList,ApproxInRange[{x1,x2},#]&];
	MinorCoordList=Select[MinorCoordList,ApproxInRange[{x1,x2},#]&];

	LinTicks[MajorCoordList,MinorCoordList,Opts]

										     ];


(****************************************************************
Log ticks
 ****************************************************************)

(*
Minor tick calculation
	s is number of subdivisions given by user
	s' is number of subdivisions given to LinTicks (cancels out from calculations, but serves as internal iteration max+1 for k)
	k is untransformed index (k = 1,...,s-1)
	i is transformed index
	p is preceding major tick's power
	x is plot coordinate (so b^x is true exponentiated coordinate)
	
	i = Log[b,k+1]*s'
	b^x = b^(p+i/s') = b^(i/s')*b^p = b^(Log[b,k+1]*s'/s')*b^p = (k+1)*b^p
	
	Therefore, any value of (k+1) from 2 to strictly less than b makes sense.
	We thus bound k+1 by \[LeftCeiling]b\[RightCeiling]-1, so this is the bound on s.  We arbitrarily choose s'=s, saving the need for an explicit MinorTickIndexRange.
	
	General numeric values are allowed for the lower and upper exponents, to support arbitrary argments which arise when used as automatic tick function in Ticks or FrameTicks option.
 *)


Options[LogTicks]={ExtraTicks->{},TickPreTransformation->Identity,TickPostTransformation->Identity,ShowFirst->True,ShowLast->True,ShowTickLabels->True,ShowMinorTicks->True,TickLabelStart->0,TickLabelStep->1,TickRange->{-Infinity,Infinity},TickLabelRange->{-Infinity,Infinity},DecimalDigits->Automatic,MajorTickLength->0.010,MinorTickLength->0.005,TickLengthScale->1,TickDirection->In,TickReverse->False,MajorTickStyle->{},MinorTickStyle->{},MinorTickIndexRange->{1,Infinity},LogPlot->False};


LogTicks::oldsyntax="The number of minor subdivisions no longer needs to be specified for LogTicks (see CustomTicks manual for new syntax).";LogTicks::minorsubdivs="Number of minor subdivisions `1` specified for LogTicks is not 1 or \[LeftCeiling]base\[RightCeiling]-1 (i.e., \[LeftCeiling]base\[RightCeiling]-2 tick marks) and so is being ignored.";
LogTicks[Base:(_?NumericQ):10,p1Raw_?NumericQ,p2Raw_?NumericQ,Opts___?OptionQ]:=Module[
	{
		FullOpts= Flatten[{Opts,Options[LogTicks]}],
		p1,p2,BaseSymbol,MinorSubdivs,
		UsedArgumentTransform,UsedPostTransformation
	},

	(* for use with LogPlot: scale input arguments from true values down to log *)
	UsedArgumentTransform=Switch[
		(LogPlot/.FullOpts),
		True,
		Log[Base, #]&,
		   E|False,
		Identity
			      ];
	(* for use with LogPlot: scale coordinate back up from log to true value *)
	UsedPostTransformation =Switch[
		(LogPlot/.FullOpts),
		(* direct use with LogPlot -- will be rescaled by LogPlot *)
		True, Composition[(TickPostTransformation/.FullOpts),(Base^#&)],
		(* use with Graphics results of LogPlot -- done base E *)
		(* more generally, would multiply by Log[plotbase,labelbase] *)
		E,
		Composition[(TickPostTransformation/.FullOpts),(Log[10]*#&)],
		(* standard use on plot in which coordinates are logs base 10 *)
		False,
		(TickPostTransformation/.FullOpts)
				];

	p1=Floor[UsedArgumentTransform@p1Raw];
	p2=Ceiling[UsedArgumentTransform@p2Raw];

	BaseSymbol=If[Base===E,Style["e",FontFamily->"Italic"],Base];
	MinorSubdivs=Ceiling[Base]-1; (* one more than minor ticks *)
	MinorSubdivs=Max[MinorSubdivs,1]; (* prevent underflow from bases less than 2 *)
	LinTicks[p1,p2,1,MinorSubdivs,
		 TickPostTransformation->UsedPostTransformation,
		 TickLabelFunction->(DisplayForm[SuperscriptBox[BaseSymbol,IntegerPart[#]]]&),
		 MinorTickIndexTransformation->(Log[Base,#+1]*MinorSubdivs&),
		 FullOpts (* pass through to LinTicks*)
	]

										];


(* syntax traps for old syntax -- but will not catch usual situation in which base was unspecified but subdivs was *)
LogTicks[Base_?NumericQ,p1_Integer,p2_Integer,MinorSubdivs_Integer,Opts___?OptionQ]/;(MinorSubdivs==Max[Ceiling[Base]-1,1]):=(Message[LogTicks::oldsyntax];LogTicks[Base,p1,p2,ShowMinorTicks->True,Opts]);
LogTicks[Base_?NumericQ,p1_Integer,p2_Integer,MinorSubdivs_Integer,Opts___?OptionQ]/;(MinorSubdivs==1):=(Message[LogTicks::oldsyntax];LogTicks[Base,p1,p2,ShowMinorTicks->False,Opts]);
LogTicks[Base_?NumericQ,p1_Integer,p2_Integer,MinorSubdivs_Integer,Opts___?OptionQ]/;((MinorSubdivs!=Max[Ceiling[Base]-1,1])&&(MinorSubdivs!=1)):=(Message[LogTicks::oldsyntax];Message[LogTicks::minorsubdivs,MinorSubdivs];LogTicks[Base,p1,p2,ShowMinorTicks->True,Opts]);


(****************************************************************
augmentation of tick specifications
 *)


(* Plain coordinate is upgraded to coordinate in list *)


AugmentTick[LabelFunction_,DefaultLength_List,DefaultStyle_List,x_?NumericQ]:=AugmentTick[LabelFunction,DefaultLength,DefaultStyle,{x}];


(* Wrapped coordinate is given label *)


AugmentTick[LabelFunction_,DefaultLength_List,DefaultStyle_List,{x_?NumericQ}]:=AugmentTick[LabelFunction,DefaultLength,DefaultStyle,{x,LabelFunction@x}];


(* Coordinate + label is given length list *)


AugmentTick[LabelFunction_,DefaultLength_List,DefaultStyle_List,{x_?NumericQ,LabelText_}]:=AugmentTick[LabelFunction,DefaultLength,DefaultStyle,{x,LabelText,DefaultLength}];


(* Any tick with just plength is upgraded to having length list *)


AugmentTick[LabelFunction_,DefaultLength_List,DefaultStyle_List,{x_?NumericQ,LabelText_,PLen_?NumericQ,RestSeq___}]:=AugmentTick[LabelFunction,DefaultLength,DefaultStyle,{x,LabelText,{PLen,0},RestSeq}];


(* Coordinate + label + length list is given style *)


AugmentTick[LabelFunction_,DefaultLength_List,DefaultStyle_List,{x_?NumericQ,LabelText_,LengthList_List}]:=AugmentTick[LabelFunction,DefaultLength,DefaultStyle,{x,LabelText,LengthList,DefaultStyle}];


(* Release a complete tick *)


AugmentTick[LabelFunction_,DefaultLength_List,DefaultStyle_List,TheTick:{x_?NumericQ,LabelText_,LengthList_List,Style_List}]:=TheTick;


(* Process full list *)


AugmentTicks[DefaultLength_List,DefaultStyle_List,TickList_List]:=
	AugmentTick[""&,DefaultLength,DefaultStyle,#]&/@TickList;


(****************************************************************
Augment tick axis lists
 ****************************************************************)


(*
Converts plain None to list of empty lists
Augments list of specifications to NumAxes with empty lists, replacing None with empty list
Does not handle plain Automatic
 *)


AugmentAxisTickOptions::numaxes="Tick lists specified for more than `1` axes.";
AugmentAxisTickOptions[NumAxes_Integer,TickLists:None]:=Table[{},{NumAxes}];
AugmentAxisTickOptions[NumAxes_Integer,TickLists_List]:=Module[
	{},
	If[
		NumAxes<Length[TickLists],
		Message[AugmentAxisTickOptions::numaxes,NumAxes]
	];
	Join[
		Replace[TickLists,{None->{}},{1}],
		Table[{},{NumAxes-Length[TickLists]}]
	]];


(****************************************************************
Tick testing
 ****************************************************************)


(*
Valid tick is coordinate or {coordinate,label,length/pair,style}, with all contents after first optional, where coordinate and length or the components of pair must be numeric and style must be a list.
Ambiguity arises in that, e.g., {1,2,3} could either be a single tick mark or a list of very simple tick marks.  Thus, it produces True as an argument to either TickQ or TickListQ.
 *)

(*
Test code:
>>> TickQ/@{1,{1},{1,"a"},{1,"a",2},{1,"a",{2,3}},{1,"a",{2,3},{Red}}}
>>> TickQ/@{x,{1,"a",{2,"a"}},{1,"a",{2,3},Red}}

{True,True,True,True,True,True}

>>> TickListQ/@{{},LinTicks[1,5,1,2]}
>>> TickListQ/@{None}

{True,True}
{False}
 *)


TickPattern=(_?NumericQ)|{_?NumericQ}|{_?NumericQ,_}|{_?NumericQ,_,(_?NumericQ)|{_?NumericQ,_?NumericQ}}|{_?NumericQ,_,(_?NumericQ)|{_?NumericQ,_?NumericQ},_List};


TickQ[x_]:=MatchQ[x,TickPattern];
TickListQ[x_]:=MatchQ[x,{}|{TickPattern..}];


(****************************************************************
Tick list manipulation
 ****************************************************************)


LimitTickRange[Range:{x1_,x2_},TickList_List]:=Cases[TickList,((x_?NumericQ)|{x_,___})/;ApproxInRange[{x1,x2},x]];


LimitTickLabelRange[Range:{x1_,x2_},TickList_List]:=Union[
	Cases[TickList,x_?NumericQ],  (* bare number *)
	Cases[TickList,{x_}],  (* no label given *)
	Cases[TickList,{x_,l_,r___}/;ApproxInRange[{x1,x2},x]], (* label -- retain *)
	Cases[TickList,{x_,l_,r___}/;!ApproxInRange[{x1,x2},x]:>{x,"",r}
	]  (* label -- strip *)
						    ];


StripTickLabels[TickList_List]:=Replace[TickList,{x_,l_,r___}:>{x,"",r},{1}];
StripTickLabels[f_Symbol]:=Composition[StripTickLabels,f];


TransformTicks[PosnTransformation_,LengthTransformation_,TickList_List]:=Replace[TickList,{x_,t_,l:{_,_},RestSeq___}:>{PosnTransformation@x,t,LengthTransformation/@l,RestSeq},{1}];


(****************************************************************
End private context
 ****************************************************************)


End[];


(****************************************************************
End package
 ****************************************************************)


Protect[Evaluate[$Context<>"*"]];
EndPackage[];


==> anc/tables/DSNB.dat <==
DSNB, in eV^-1 cm^-2 s^-1 

    Energy [eV]     Flux nu(min)   Flux nu(max)  Flux antinu(min) Flux antinu(max)
   1.0000000e+06   4.8400658e-06   4.4507652e-06   3.6026664e-06   3.0085039e-06
   2.0000000e+06   9.5725289e-06   8.8654060e-06   7.2158862e-06   6.3138962e-06
   3.0000000e+06   1.0297147e-05   9.6306521e-06   8.1932544e-06   7.4801112e-06
   4.0000000e+06   8.9809396e-06   8.5001804e-06   7.5714397e-06   7.0857165e-06
   5.0000000e+06   7.2662554e-06   6.9666931e-06   6.4576322e-06   6.1283142e-06
   6.0000000e+06   5.7104689e-06   5.5484403e-06   5.3212108e-06   5.0943735e-06
   7.0000000e+06   4.4356896e-06   4.3687692e-06   4.3143263e-06   4.1568033e-06
   8.0000000e+06   3.4307943e-06   3.4263062e-06   3.4699391e-06   3.3610985e-06
   9.0000000e+06   2.6514507e-06   2.6860746e-06   2.7796259e-06   2.7059608e-06
   1.0000000e+07   2.0511270e-06   2.1087780e-06   2.2225080e-06   2.1747030e-06
   1.1000000e+07   1.5897513e-06   1.6595684e-06   1.7759386e-06   1.7472906e-06
   1.2000000e+07   1.2351437e-06   1.3099346e-06   1.4192607e-06   1.4047961e-06
   1.3000000e+07   9.6223617e-07   1.0373509e-06   1.1348759e-06   1.1308291e-06
   1.4000000e+07   7.5177786e-07   8.2431221e-07   9.0827729e-07   9.1176425e-07
   1.5000000e+07   5.8908184e-07   6.5732112e-07   7.2771486e-07   7.3651596e-07
   1.6000000e+07   4.6297199e-07   5.2600330e-07   5.8376551e-07   5.9617301e-07
   1.7000000e+07   3.6494673e-07   4.2238995e-07   4.6891492e-07   4.8362094e-07
   1.8000000e+07   2.8853284e-07   3.4035440e-07   3.7719022e-07   3.9320157e-07
   1.9000000e+07   2.2879311e-07   2.7517755e-07   3.0385187e-07   3.2042368e-07
   2.0000000e+07   1.8195367e-07   2.2321564e-07   2.4514179e-07   2.6172500e-07
   2.1000000e+07   1.4512280e-07   1.8164730e-07   1.9808048e-07   2.1427982e-07
   2.2000000e+07   1.1607893e-07   1.4828129e-07   1.6030495e-07   1.7584530e-07
   2.3000000e+07   9.3110701e-08   1.2141033e-07   1.2994005e-07   1.4463935e-07
   2.4000000e+07   7.4896163e-08   9.9699896e-08   1.0549656e-07   1.1924407e-07
   2.5000000e+07   6.0411349e-08   8.2103363e-08   8.5790590e-08   9.8529554e-08
   2.6000000e+07   4.8860911e-08   6.7797172e-08   6.9880001e-08   8.1593840e-08
   2.7000000e+07   3.9625391e-08   5.6131151e-08   5.7014177e-08   6.7715562e-08
   2.8000000e+07   3.2221009e-08   4.6590322e-08   4.6594368e-08   5.6316659e-08
   2.9000000e+07   2.6268941e-08   3.8765473e-08   3.8142367e-08   4.6932949e-08
   3.0000000e+07   2.1471758e-08   3.2330386e-08   3.1275746e-08   3.9190908e-08
   3.1000000e+07   1.7595330e-08   2.7024195e-08   2.5688272e-08   3.2789306e-08
   3.2000000e+07   1.4454881e-08   2.2637646e-08   2.1134391e-08   2.7484685e-08
   3.3000000e+07   1.1904211e-08   1.9002373e-08   1.7416941e-08   2.3079836e-08
   3.4000000e+07   9.8273545e-09   1.5982514e-08   1.4377390e-08   1.9414653e-08
   3.5000000e+07   8.1320981e-09   1.3468110e-08   1.1888093e-08   1.6358865e-08
   3.6000000e+07   6.7449349e-09   1.1369919e-08   9.8461223e-09   1.3806233e-08
   3.7000000e+07   5.6071271e-09   9.6153090e-09   8.1683684e-09   1.1669922e-08
   3.8000000e+07   4.6716258e-09   8.1450088e-09   6.7876228e-09   9.8788013e-09
   3.9000000e+07   3.9006539e-09   6.9105212e-09   5.6494575e-09   8.3744760e-09
   4.0000000e+07   3.2638075e-09   5.8720634e-09   4.7097296e-09   7.1088999e-09


==> anc/tables/Geoneutrinos.dat <==
Geoneutrinos, in eV^-1 cm^-2 s^-1

    Energy [eV]        Flux 

   1.2250000e+05   3.5909000e+01
   1.2350000e+05   3.6381000e+01
   1.2450000e+05   3.6855000e+01
   1.2550000e+05   3.7330000e+01
   1.2650000e+05   3.7806000e+01
   1.2750000e+05   3.8283000e+01
   1.2850000e+05   3.8761000e+01
   1.2950000e+05   3.9241000e+01
   1.3050000e+05   3.9721000e+01
   1.3150000e+05   4.0203000e+01
   1.3250000e+05   4.0687000e+01
   1.3350000e+05   4.1171000e+01
   1.3450000e+05   4.1657000e+01
   1.3550000e+05   4.2144000e+01
   1.3650000e+05   4.2631000e+01
   1.3750000e+05   4.3120000e+01
   1.3850000e+05   4.3610000e+01
   1.3950000e+05   4.4101000e+01
   1.4050000e+05   4.4567000e+01
   1.4150000e+05   4.5059000e+01
   1.4250000e+05   4.5553000e+01
   1.4350000e+05   4.6047000e+01
   1.4450000e+05   4.6542000e+01
   1.4550000e+05   4.7037000e+01
   1.4650000e+05   4.7534000e+01
   1.4750000e+05   4.8032000e+01
   1.4850000e+05   4.8530000e+01
   1.4950000e+05   4.9029000e+01
   1.5050000e+05   4.9529000e+01
   1.5150000e+05   5.0029000e+01
   1.5250000e+05   5.0529000e+01
   1.5350000e+05   5.1030000e+01
   1.5450000e+05   5.1532000e+01
   1.5550000e+05   5.2035000e+01
   1.5650000e+05   5.2538000e+01
   1.5750000e+05   5.3042000e+01
   1.5850000e+05   5.0668000e+01
   1.5950000e+05   5.1146000e+01
   1.6050000e+05   5.1624000e+01
   1.6150000e+05   5.2101000e+01
   1.6250000e+05   5.2579000e+01
   1.6350000e+05   5.3056000e+01
   1.6450000e+05   5.3535000e+01
   1.6550000e+05   5.4014000e+01
   1.6650000e+05   5.4493000e+01
   1.6750000e+05   5.4973000e+01
   1.6850000e+05   5.5454000e+01
   1.6950000e+05   5.5935000e+01
   1.7050000e+05   5.6416000e+01
   1.7150000e+05   5.6897000e+01
   1.7250000e+05   5.7377000e+01
   1.7350000e+05   5.7858000e+01
   1.7450000e+05   5.8338000e+01
   1.7550000e+05   5.8820000e+01
   1.7650000e+05   5.9301000e+01
   1.7750000e+05   5.9784000e+01
   1.7850000e+05   6.0266000e+01
   1.7950000e+05   6.0749000e+01
   1.8050000e+05   6.1232000e+01
   1.8150000e+05   6.1715000e+01
   1.8250000e+05   6.2080000e+01
   1.8350000e+05   6.2561000e+01
   1.8450000e+05   6.2119000e+01
   1.8550000e+05   6.2592000e+01
   1.8650000e+05   6.3066000e+01
   1.8750000e+05   6.3540000e+01
   1.8850000e+05   6.4014000e+01
   1.8950000e+05   6.4489000e+01
   1.9050000e+05   6.4941000e+01
   1.9150000e+05   6.5415000e+01
   1.9250000e+05   6.5886000e+01
   1.9350000e+05   6.6358000e+01
   1.9450000e+05   6.6830000e+01
   1.9550000e+05   6.7302000e+01
   1.9650000e+05   6.7775000e+01
   1.9750000e+05   6.8247000e+01
   1.9850000e+05   6.8700000e+01
   1.9950000e+05   4.3789000e+01
   2.0050000e+05   4.4077000e+01
   2.0150000e+05   4.4365000e+01
   2.0250000e+05   4.4650000e+01
   2.0350000e+05   4.4936000e+01
   2.0450000e+05   4.5222000e+01
   2.0550000e+05   4.5508000e+01
   2.0650000e+05   4.5794000e+01
   2.0750000e+05   4.6080000e+01
   2.0850000e+05   4.6367000e+01
   2.0950000e+05   4.6653000e+01
   2.1050000e+05   4.6940000e+01
   2.1150000e+05   4.7225000e+01
   2.1250000e+05   4.7508000e+01
   2.1350000e+05   4.7791000e+01
   2.1450000e+05   4.8074000e+01
   2.1550000e+05   4.8357000e+01
   2.1650000e+05   4.8641000e+01
   2.1750000e+05   4.8925000e+01
   2.1850000e+05   4.9209000e+01
   2.1950000e+05   4.9492000e+01
   2.2050000e+05   4.9763000e+01
   2.2150000e+05   5.0046000e+01
   2.2250000e+05   5.0326000e+01
   2.2350000e+05   5.0606000e+01
   2.2450000e+05   5.0886000e+01
   2.2550000e+05   5.1166000e+01
   2.2650000e+05   5.1447000e+01
   2.2750000e+05   5.1702000e+01
   2.2850000e+05   5.1982000e+01
   2.2950000e+05   5.2263000e+01
   2.3050000e+05   5.2543000e+01
   2.3150000e+05   5.2822000e+01
   2.3250000e+05   5.3098000e+01
   2.3350000e+05   5.3374000e+01
   2.3450000e+05   5.3616000e+01
   2.3550000e+05   5.3892000e+01
   2.3650000e+05   5.4169000e+01
   2.3750000e+05   5.4445000e+01
   2.3850000e+05   5.4721000e+01
   2.3950000e+05   5.4997000e+01
   2.4050000e+05   5.5274000e+01
   2.4150000e+05   5.5548000e+01
   2.4250000e+05   5.5820000e+01
   2.4350000e+05   5.6092000e+01
   2.4450000e+05   5.6364000e+01
   2.4550000e+05   5.6636000e+01
   2.4650000e+05   5.6908000e+01
   2.4750000e+05   5.7180000e+01
   2.4850000e+05   5.7452000e+01
   2.4950000e+05   5.7724000e+01
   2.5050000e+05   5.7996000e+01
   2.5150000e+05   5.8266000e+01
   2.5250000e+05   5.8533000e+01
   2.5350000e+05   5.8801000e+01
   2.5450000e+05   5.9068000e+01
   2.5550000e+05   5.9336000e+01
   2.5650000e+05   5.9603000e+01
   2.5750000e+05   5.9846000e+01
   2.5850000e+05   6.0114000e+01
   2.5950000e+05   6.0381000e+01
   2.6050000e+05   6.0648000e+01
   2.6150000e+05   6.0913000e+01
   2.6250000e+05   6.1175000e+01
   2.6350000e+05   6.1438000e+01
   2.6450000e+05   6.1695000e+01
   2.6550000e+05   6.1957000e+01
   2.6650000e+05   6.2219000e+01
   2.6750000e+05   6.2481000e+01
   2.6850000e+05   6.2743000e+01
   2.6950000e+05   6.3005000e+01
   2.7050000e+05   6.3267000e+01
   2.7150000e+05   6.3526000e+01
   2.7250000e+05   6.3784000e+01
   2.7350000e+05   6.4041000e+01
   2.7450000e+05   6.4298000e+01
   2.7550000e+05   6.4555000e+01
   2.7650000e+05   6.4812000e+01
   2.7750000e+05   6.5069000e+01
   2.7850000e+05   6.5326000e+01
   2.7950000e+05   6.5583000e+01
   2.8050000e+05   6.5839000e+01
   2.8150000e+05   6.6094000e+01
   2.8250000e+05   6.6346000e+01
   2.8350000e+05   6.6597000e+01
   2.8450000e+05   6.6849000e+01
   2.8550000e+05   6.7100000e+01
   2.8650000e+05   6.7352000e+01
   2.8750000e+05   6.7603000e+01
   2.8850000e+05   6.7854000e+01
   2.8950000e+05   6.8105000e+01
   2.9050000e+05   6.8355000e+01
   2.9150000e+05   6.8604000e+01
   2.9250000e+05   6.8850000e+01
   2.9350000e+05   6.9096000e+01
   2.9450000e+05   6.9342000e+01
   2.9550000e+05   6.9588000e+01
   2.9650000e+05   6.9834000e+01
   2.9750000e+05   7.0079000e+01
   2.9850000e+05   7.0325000e+01
   2.9950000e+05   7.0570000e+01
   3.0050000e+05   7.0815000e+01
   3.0150000e+05   7.1058000e+01
   3.0250000e+05   7.1298000e+01
   3.0350000e+05   7.1538000e+01
   3.0450000e+05   7.1778000e+01
   3.0550000e+05   7.2017000e+01
   3.0650000e+05   7.2257000e+01
   3.0750000e+05   7.2496000e+01
   3.0850000e+05   7.2735000e+01
   3.0950000e+05   7.2974000e+01
   3.1050000e+05   7.3212000e+01
   3.1150000e+05   7.3449000e+01
   3.1250000e+05   7.3683000e+01
   3.1350000e+05   7.3916000e+01
   3.1450000e+05   7.4149000e+01
   3.1550000e+05   7.4382000e+01
   3.1650000e+05   7.4615000e+01
   3.1750000e+05   7.4848000e+01
   3.1850000e+05   7.5080000e+01
   3.1950000e+05   7.5312000e+01
   3.2050000e+05   7.5544000e+01
   3.2150000e+05   7.5774000e+01
   3.2250000e+05   7.6001000e+01
   3.2350000e+05   7.6228000e+01
   3.2450000e+05   7.6455000e+01
   3.2550000e+05   7.6681000e+01
   3.2650000e+05   7.6907000e+01
   3.2750000e+05   7.7133000e+01
   3.2850000e+05   7.7358000e+01
   3.2950000e+05   7.7572000e+01
   3.3050000e+05   7.7797000e+01
   3.3150000e+05   7.8009000e+01
   3.3250000e+05   7.8230000e+01
   3.3350000e+05   7.8450000e+01
   3.3450000e+05   7.8671000e+01
   3.3550000e+05   5.9626000e+01
   3.3650000e+05   5.9787000e+01
   3.3750000e+05   5.9949000e+01
   3.3850000e+05   6.0110000e+01
   3.3950000e+05   6.0272000e+01
   3.4050000e+05   6.0434000e+01
   3.4150000e+05   6.0594000e+01
   3.4250000e+05   6.0751000e+01
   3.4350000e+05   6.0909000e+01
   3.4450000e+05   6.1066000e+01
   3.4550000e+05   6.1223000e+01
   3.4650000e+05   6.1381000e+01
   3.4750000e+05   6.1538000e+01
   3.4850000e+05   6.1696000e+01
   3.4950000e+05   6.1853000e+01
   3.5050000e+05   6.2011000e+01
   3.5150000e+05   6.2167000e+01
   3.5250000e+05   6.2320000e+01
   3.5350000e+05   6.2474000e+01
   3.5450000e+05   6.2627000e+01
   3.5550000e+05   6.2781000e+01
   3.5650000e+05   6.2934000e+01
   3.5750000e+05   6.3088000e+01
   3.5850000e+05   6.3241000e+01
   3.5950000e+05   6.3395000e+01
   3.6050000e+05   6.3548000e+01
   3.6150000e+05   6.3700000e+01
   3.6250000e+05   6.3849000e+01
   3.6350000e+05   6.3999000e+01
   3.6450000e+05   6.4148000e+01
   3.6550000e+05   6.4297000e+01
   3.6650000e+05   6.4447000e+01
   3.6750000e+05   6.4562000e+01
   3.6850000e+05   6.4711000e+01
   3.6950000e+05   6.4850000e+01
   3.7050000e+05   6.4999000e+01
   3.7150000e+05   6.5147000e+01
   3.7250000e+05   6.5292000e+01
   3.7350000e+05   6.5437000e+01
   3.7450000e+05   6.5582000e+01
   3.7550000e+05   6.5727000e+01
   3.7650000e+05   6.5872000e+01
   3.7750000e+05   6.6018000e+01
   3.7850000e+05   6.6163000e+01
   3.7950000e+05   6.6308000e+01
   3.8050000e+05   6.6453000e+01
   3.8150000e+05   6.6596000e+01
   3.8250000e+05   6.6737000e+01
   3.8350000e+05   6.6810000e+01
   3.8450000e+05   6.6951000e+01
   3.8550000e+05   6.7091000e+01
   3.8650000e+05   6.7232000e+01
   3.8750000e+05   6.7373000e+01
   3.8850000e+05   6.7514000e+01
   3.8950000e+05   6.7655000e+01
   3.9050000e+05   6.7796000e+01
   3.9150000e+05   6.7936000e+01
   3.9250000e+05   6.8050000e+01
   3.9350000e+05   6.8187000e+01
   3.9450000e+05   6.8324000e+01
   3.9550000e+05   6.8462000e+01
   3.9650000e+05   6.8599000e+01
   3.9750000e+05   6.8736000e+01
   3.9850000e+05   6.8873000e+01
   3.9950000e+05   6.9010000e+01
   4.0050000e+05   6.9147000e+01
   4.0150000e+05   6.9283000e+01
   4.0250000e+05   6.9416000e+01
   4.0350000e+05   6.9253000e+01
   4.0450000e+05   6.9386000e+01
   4.0550000e+05   6.9518000e+01
   4.0650000e+05   6.9651000e+01
   4.0750000e+05   6.9783000e+01
   4.0850000e+05   6.9916000e+01
   4.0950000e+05   7.0048000e+01
   4.1050000e+05   7.0181000e+01
   4.1150000e+05   7.0308000e+01
   4.1250000e+05   7.0437000e+01
   4.1350000e+05   7.0565000e+01
   4.1450000e+05   7.0692000e+01
   4.1550000e+05   7.0821000e+01
   4.1650000e+05   7.0950000e+01
   4.1750000e+05   7.1078000e+01
   4.1850000e+05   7.1207000e+01
   4.1950000e+05   7.1335000e+01
   4.2050000e+05   7.1464000e+01
   4.2150000e+05   7.1591000e+01
   4.2250000e+05   7.1715000e+01
   4.2350000e+05   7.1840000e+01
   4.2450000e+05   7.1965000e+01
   4.2550000e+05   7.2090000e+01
   4.2650000e+05   7.2215000e+01
   4.2750000e+05   7.2339000e+01
   4.2850000e+05   7.2463000e+01
   4.2950000e+05   7.2588000e+01
   4.3050000e+05   7.2712000e+01
   4.3150000e+05   7.2835000e+01
   4.3250000e+05   7.2956000e+01
   4.3350000e+05   7.3077000e+01
   4.3450000e+05   7.3197000e+01
   4.3550000e+05   7.3317000e+01
   4.3650000e+05   7.3438000e+01
   4.3750000e+05   7.3558000e+01
   4.3850000e+05   7.3679000e+01
   4.3950000e+05   7.3359000e+01
   4.4050000e+05   7.3479000e+01
   4.4150000e+05   7.3597000e+01
   4.4250000e+05   7.3713000e+01
   4.4350000e+05   7.3802000e+01
   4.4450000e+05   7.3722000e+01
   4.4550000e+05   7.3834000e+01
   4.4650000e+05   7.3950000e+01
   4.4750000e+05   7.4066000e+01
   4.4850000e+05   7.4073000e+01
   4.4950000e+05   7.4189000e+01
   4.5050000e+05   7.4305000e+01
   4.5150000e+05   7.4419000e+01
   4.5250000e+05   7.4532000e+01
   4.5350000e+05   7.4644000e+01
   4.5450000e+05   7.4757000e+01
   4.5550000e+05   7.4869000e+01
   4.5650000e+05   7.4981000e+01
   4.5750000e+05   7.5093000e+01
   4.5850000e+05   7.5205000e+01
   4.5950000e+05   7.5317000e+01
   4.6050000e+05   7.5429000e+01
   4.6150000e+05   7.5540000e+01
   4.6250000e+05   7.5648000e+01
   4.6350000e+05   7.5757000e+01
   4.6450000e+05   7.5866000e+01
   4.6550000e+05   7.5974000e+01
   4.6650000e+05   7.6082000e+01
   4.6750000e+05   7.6190000e+01
   4.6850000e+05   7.6298000e+01
   4.6950000e+05   7.6406000e+01
   4.7050000e+05   7.6514000e+01
   4.7150000e+05   7.6621000e+01
   4.7250000e+05   7.6725000e+01
   4.7350000e+05   7.6830000e+01
   4.7450000e+05   7.6925000e+01
   4.7550000e+05   7.7029000e+01
   4.7650000e+05   7.7134000e+01
   4.7750000e+05   7.7238000e+01
   4.7850000e+05   7.7342000e+01
   4.7950000e+05   7.7446000e+01
   4.8050000e+05   7.7550000e+01
   4.8150000e+05   7.7024000e+01
   4.8250000e+05   7.7124000e+01
   4.8350000e+05   7.7224000e+01
   4.8450000e+05   7.7208000e+01
   4.8550000e+05   7.7307000e+01
   4.8650000e+05   7.7404000e+01
   4.8750000e+05   7.7504000e+01
   4.8850000e+05   7.7604000e+01
   4.8950000e+05   7.7410000e+01
   4.9050000e+05   7.7510000e+01
   4.9150000e+05   7.7608000e+01
   4.9250000e+05   7.7705000e+01
   4.9350000e+05   7.7801000e+01
   4.9450000e+05   7.7897000e+01
   4.9550000e+05   7.7994000e+01
   4.9650000e+05   7.8090000e+01
   4.9750000e+05   7.8186000e+01
   4.9850000e+05   7.8282000e+01
   4.9950000e+05   7.8378000e+01
   5.0050000e+05   7.8474000e+01
   5.0150000e+05   7.8569000e+01
   5.0250000e+05   7.8652000e+01
   5.0350000e+05   7.8743000e+01
   5.0450000e+05   7.8836000e+01
   5.0550000e+05   7.8929000e+01
   5.0650000e+05   7.9021000e+01
   5.0750000e+05   7.9114000e+01
   5.0850000e+05   7.9206000e+01
   5.0950000e+05   7.9290000e+01
   5.1050000e+05   7.9382000e+01
   5.1150000e+05   7.9473000e+01
   5.1250000e+05   7.9563000e+01
   5.1350000e+05   7.9652000e+01
   5.1450000e+05   7.9741000e+01
   5.1550000e+05   7.9830000e+01
   5.1650000e+05   7.9919000e+01
   5.1750000e+05   8.0008000e+01
   5.1850000e+05   8.0097000e+01
   5.1950000e+05   8.0185000e+01
   5.2050000e+05   8.0271000e+01
   5.2150000e+05   8.0359000e+01
   5.2250000e+05   8.0444000e+01
   5.2350000e+05   8.0530000e+01
   5.2450000e+05   8.0615000e+01
   5.2550000e+05   8.0701000e+01
   5.2650000e+05   8.0786000e+01
   5.2750000e+05   8.0871000e+01
   5.2850000e+05   8.0956000e+01
   5.2950000e+05   8.1041000e+01
   5.3050000e+05   8.1126000e+01
   5.3150000e+05   8.1210000e+01
   5.3250000e+05   8.1292000e+01
   5.3350000e+05   8.1373000e+01
   5.3450000e+05   8.1455000e+01
   5.3550000e+05   8.1537000e+01
   5.3650000e+05   8.1619000e+01
   5.3750000e+05   8.1700000e+01
   5.3850000e+05   8.1781000e+01
   5.3950000e+05   8.1863000e+01
   5.4050000e+05   8.1944000e+01
   5.4150000e+05   8.2024000e+01
   5.4250000e+05   8.2102000e+01
   5.4350000e+05   8.2122000e+01
   5.4450000e+05   8.2200000e+01
   5.4550000e+05   8.2279000e+01
   5.4650000e+05   8.2357000e+01
   5.4750000e+05   8.2435000e+01
   5.4850000e+05   8.2514000e+01
   5.4950000e+05   8.2592000e+01
   5.5050000e+05   8.2670000e+01
   5.5150000e+05   8.2747000e+01
   5.5250000e+05   8.2822000e+01
   5.5350000e+05   8.2869000e+01
   5.5450000e+05   8.2944000e+01
   5.5550000e+05   8.3019000e+01
   5.5650000e+05   8.3093000e+01
   5.5750000e+05   8.3168000e+01
   5.5850000e+05   8.3242000e+01
   5.5950000e+05   8.3317000e+01
   5.6050000e+05   8.3391000e+01
   5.6150000e+05   8.3464000e+01
   5.6250000e+05   8.3536000e+01
   5.6350000e+05   8.3607000e+01
   5.6450000e+05   8.3678000e+01
   5.6550000e+05   8.3750000e+01
   5.6650000e+05   8.3821000e+01
   5.6750000e+05   8.3892000e+01
   5.6850000e+05   8.3963000e+01
   5.6950000e+05   8.4034000e+01
   5.7050000e+05   8.4105000e+01
   5.7150000e+05   8.4174000e+01
   5.7250000e+05   8.4242000e+01
   5.7350000e+05   8.4298000e+01
   5.7450000e+05   8.2928000e+01
   5.7550000e+05   8.2995000e+01
   5.7650000e+05   8.3062000e+01
   5.7750000e+05   8.3111000e+01
   5.7850000e+05   8.3178000e+01
   5.7950000e+05   8.3244000e+01
   5.8050000e+05   8.3311000e+01
   5.8150000e+05   8.3376000e+01
   5.8250000e+05   8.3439000e+01
   5.8350000e+05   8.3503000e+01
   5.8450000e+05   8.3566000e+01
   5.8550000e+05   8.3629000e+01
   5.8650000e+05   8.3692000e+01
   5.8750000e+05   8.3755000e+01
   5.8850000e+05   8.3797000e+01
   5.8950000e+05   8.3860000e+01
   5.9050000e+05   8.3922000e+01
   5.9150000e+05   8.3984000e+01
   5.9250000e+05   8.4044000e+01
   5.9350000e+05   8.4104000e+01
   5.9450000e+05   8.4163000e+01
   5.9550000e+05   8.4223000e+01
   5.9650000e+05   8.3363000e+01
   5.9750000e+05   8.3422000e+01
   5.9850000e+05   8.3481000e+01
   5.9950000e+05   8.3540000e+01
   6.0050000e+05   8.3598000e+01
   6.0150000e+05   8.3656000e+01
   6.0250000e+05   8.3712000e+01
   6.0350000e+05   8.3768000e+01
   6.0450000e+05   8.3825000e+01
   6.0550000e+05   8.3881000e+01
   6.0650000e+05   8.3937000e+01
   6.0750000e+05   8.3993000e+01
   6.0850000e+05   8.4049000e+01
   6.0950000e+05   8.4105000e+01
   6.1050000e+05   8.4149000e+01
   6.1150000e+05   8.4203000e+01
   6.1250000e+05   8.4256000e+01
   6.1350000e+05   8.4309000e+01
   6.1450000e+05   8.4362000e+01
   6.1550000e+05   8.4415000e+01
   6.1650000e+05   8.4467000e+01
   6.1750000e+05   8.4520000e+01
   6.1850000e+05   8.4572000e+01
   6.1950000e+05   8.4624000e+01
   6.2050000e+05   8.4677000e+01
   6.2150000e+05   8.4728000e+01
   6.2250000e+05   8.4778000e+01
   6.2350000e+05   8.4827000e+01
   6.2450000e+05   8.4877000e+01
   6.2550000e+05   8.4926000e+01
   6.2650000e+05   8.4975000e+01
   6.2750000e+05   8.5025000e+01
   6.2850000e+05   8.5074000e+01
   6.2950000e+05   8.5123000e+01
   6.3050000e+05   8.5172000e+01
   6.3150000e+05   8.5220000e+01
   6.3250000e+05   8.5266000e+01
   6.3350000e+05   8.5121000e+01
   6.3450000e+05   8.5167000e+01
   6.3550000e+05   8.5212000e+01
   6.3650000e+05   8.5258000e+01
   6.3750000e+05   8.5304000e+01
   6.3850000e+05   8.5350000e+01
   6.3950000e+05   8.5395000e+01
   6.4050000e+05   8.5441000e+01
   6.4150000e+05   8.5482000e+01
   6.4250000e+05   8.5523000e+01
   6.4350000e+05   8.5565000e+01
   6.4450000e+05   8.5605000e+01
   6.4550000e+05   8.5647000e+01
   6.4650000e+05   8.5689000e+01
   6.4750000e+05   8.5731000e+01
   6.4850000e+05   8.5773000e+01
   6.4950000e+05   8.5814000e+01
   6.5050000e+05   8.5856000e+01
   6.5150000e+05   8.5897000e+01
   6.5250000e+05   8.5935000e+01
   6.5350000e+05   8.5974000e+01
   6.5450000e+05   8.6013000e+01
   6.5550000e+05   8.6052000e+01
   6.5650000e+05   8.6090000e+01
   6.5750000e+05   8.6129000e+01
   6.5850000e+05   8.6167000e+01
   6.5950000e+05   8.6205000e+01
   6.6050000e+05   8.6244000e+01
   6.6150000e+05   8.6282000e+01
   6.6250000e+05   8.6318000e+01
   6.6350000e+05   8.6354000e+01
   6.6450000e+05   8.6390000e+01
   6.6550000e+05   8.6426000e+01
   6.6650000e+05   8.6461000e+01
   6.6750000e+05   8.6492000e+01
   6.6850000e+05   8.6527000e+01
   6.6950000e+05   8.6563000e+01
   6.7050000e+05   8.6598000e+01
   6.7150000e+05   8.3039000e+01
   6.7250000e+05   8.3072000e+01
   6.7350000e+05   8.3104000e+01
   6.7450000e+05   8.3136000e+01
   6.7550000e+05   8.3169000e+01
   6.7650000e+05   8.3201000e+01
   6.7750000e+05   8.3191000e+01
   6.7850000e+05   8.3224000e+01
   6.7950000e+05   8.3256000e+01
   6.8050000e+05   8.3288000e+01
   6.8150000e+05   8.3319000e+01
   6.8250000e+05   8.3348000e+01
   6.8350000e+05   8.3378000e+01
   6.8450000e+05   8.3407000e+01
   6.8550000e+05   8.3436000e+01
   6.8650000e+05   8.3465000e+01
   6.8750000e+05   8.3494000e+01
   6.8850000e+05   8.3523000e+01
   6.8950000e+05   8.3553000e+01
   6.9050000e+05   8.3582000e+01
   6.9150000e+05   8.3609000e+01
   6.9250000e+05   8.3636000e+01
   6.9350000e+05   8.3662000e+01
   6.9450000e+05   8.3688000e+01
   6.9550000e+05   8.3631000e+01
   6.9650000e+05   8.3657000e+01
   6.9750000e+05   8.3683000e+01
   6.9850000e+05   8.3709000e+01
   6.9950000e+05   8.3734000e+01
   7.0050000e+05   8.3759000e+01
   7.0150000e+05   8.3783000e+01
   7.0250000e+05   8.3806000e+01
   7.0350000e+05   8.3828000e+01
   7.0450000e+05   8.3851000e+01
   7.0550000e+05   8.3871000e+01
   7.0650000e+05   8.3893000e+01
   7.0750000e+05   8.3915000e+01
   7.0850000e+05   8.3937000e+01
   7.0950000e+05   8.3959000e+01
   7.1050000e+05   8.3981000e+01
   7.1150000e+05   8.3995000e+01
   7.1250000e+05   8.4015000e+01
   7.1350000e+05   8.4034000e+01
   7.1450000e+05   8.4053000e+01
   7.1550000e+05   8.4072000e+01
   7.1650000e+05   8.4091000e+01
   7.1750000e+05   8.4111000e+01
   7.1850000e+05   8.4130000e+01
   7.1950000e+05   8.4149000e+01
   7.2050000e+05   8.4169000e+01
   7.2150000e+05   8.4187000e+01
   7.2250000e+05   8.4203000e+01
   7.2350000e+05   8.4220000e+01
   7.2450000e+05   8.4236000e+01
   7.2550000e+05   8.4253000e+01
   7.2650000e+05   8.4269000e+01
   7.2750000e+05   8.4281000e+01
   7.2850000e+05   8.1478000e+01
   7.2950000e+05   8.1495000e+01
   7.3050000e+05   8.1511000e+01
   7.3150000e+05   8.1527000e+01
   7.3250000e+05   8.1541000e+01
   7.3350000e+05   8.1555000e+01
   7.3450000e+05   8.1569000e+01
   7.3550000e+05   8.1583000e+01
   7.3650000e+05   8.1598000e+01
   7.3750000e+05   8.1612000e+01
   7.3850000e+05   8.1627000e+01
   7.3950000e+05   8.1642000e+01
   7.4050000e+05   8.1657000e+01
   7.4150000e+05   8.1554000e+01
   7.4250000e+05   8.1566000e+01
   7.4350000e+05   8.1578000e+01
   7.4450000e+05   8.1590000e+01
   7.4550000e+05   8.1603000e+01
   7.4650000e+05   8.1615000e+01
   7.4750000e+05   8.1627000e+01
   7.4850000e+05   8.1639000e+01
   7.4950000e+05   8.1651000e+01
   7.5050000e+05   8.1663000e+01
   7.5150000e+05   8.1674000e+01
   7.5250000e+05   8.1684000e+01
   7.5350000e+05   8.1693000e+01
   7.5450000e+05   8.1703000e+01
   7.5550000e+05   8.1712000e+01
   7.5650000e+05   8.1721000e+01
   7.5750000e+05   8.1730000e+01
   7.5850000e+05   8.1738000e+01
   7.5950000e+05   8.1746000e+01
   7.6050000e+05   8.1754000e+01
   7.6150000e+05   8.1762000e+01
   7.6250000e+05   8.1767000e+01
   7.6350000e+05   8.1773000e+01
   7.6450000e+05   8.1771000e+01
   7.6550000e+05   8.1776000e+01
   7.6650000e+05   8.1768000e+01
   7.6750000e+05   8.1773000e+01
   7.6850000e+05   8.1779000e+01
   7.6950000e+05   8.1784000e+01
   7.7050000e+05   8.1790000e+01
   7.7150000e+05   8.1794000e+01
   7.7250000e+05   8.1797000e+01
   7.7350000e+05   8.1799000e+01
   7.7450000e+05   8.1802000e+01
   7.7550000e+05   8.1805000e+01
   7.7650000e+05   8.1807000e+01
   7.7750000e+05   8.1810000e+01
   7.7850000e+05   8.1812000e+01
   7.7950000e+05   8.1815000e+01
   7.8050000e+05   8.1817000e+01
   7.8150000e+05   8.1819000e+01
   7.8250000e+05   8.1819000e+01
   7.8350000e+05   8.1802000e+01
   7.8450000e+05   8.1802000e+01
   7.8550000e+05   8.1802000e+01
   7.8650000e+05   8.1801000e+01
   7.8750000e+05   8.1801000e+01
   7.8850000e+05   8.1801000e+01
   7.8950000e+05   8.1801000e+01
   7.9050000e+05   8.1710000e+01
   7.9150000e+05   8.1709000e+01
   7.9250000e+05   8.1706000e+01
   7.9350000e+05   8.1703000e+01
   7.9450000e+05   8.1700000e+01
   7.9550000e+05   8.1698000e+01
   7.9650000e+05   8.1696000e+01
   7.9750000e+05   8.1693000e+01
   7.9850000e+05   8.1691000e+01
   7.9950000e+05   8.1689000e+01
   8.0050000e+05   8.1687000e+01
   8.0150000e+05   8.1684000e+01
   8.0250000e+05   8.1679000e+01
   8.0350000e+05   8.1674000e+01
   8.0450000e+05   8.1669000e+01
   8.0550000e+05   8.1664000e+01
   8.0650000e+05   8.1660000e+01
   8.0750000e+05   8.1655000e+01
   8.0850000e+05   8.1650000e+01
   8.0950000e+05   8.1645000e+01
   8.1050000e+05   8.1640000e+01
   8.1150000e+05   8.1634000e+01
   8.1250000e+05   8.1626000e+01
   8.1350000e+05   8.1618000e+01
   8.1450000e+05   8.1611000e+01
   8.1550000e+05   8.1602000e+01
   8.1650000e+05   8.1593000e+01
   8.1750000e+05   8.1585000e+01
   8.1850000e+05   8.1576000e+01
   8.1950000e+05   8.1567000e+01
   8.2050000e+05   8.1552000e+01
   8.2150000e+05   8.1542000e+01
   8.2250000e+05   8.1531000e+01
   8.2350000e+05   8.1519000e+01
   8.2450000e+05   8.1348000e+01
   8.2550000e+05   8.1337000e+01
   8.2650000e+05   8.1325000e+01
   8.2750000e+05   8.1314000e+01
   8.2850000e+05   8.1302000e+01
   8.2950000e+05   8.1290000e+01
   8.3050000e+05   8.1279000e+01
   8.3150000e+05   8.1266000e+01
   8.3250000e+05   8.1252000e+01
   8.3350000e+05   8.1238000e+01
   8.3450000e+05   8.1223000e+01
   8.3550000e+05   8.1209000e+01
   8.3650000e+05   8.1195000e+01
   8.3750000e+05   8.1180000e+01
   8.3850000e+05   8.1166000e+01
   8.3950000e+05   8.1151000e+01
   8.4050000e+05   8.1137000e+01
   8.4150000e+05   8.1122000e+01
   8.4250000e+05   8.1104000e+01
   8.4350000e+05   8.1087000e+01
   8.4450000e+05   8.1070000e+01
   8.4550000e+05   8.1053000e+01
   8.4650000e+05   8.1036000e+01
   8.4750000e+05   8.1019000e+01
   8.4850000e+05   8.1002000e+01
   8.4950000e+05   8.0981000e+01
   8.5050000e+05   8.0964000e+01
   8.5150000e+05   8.0945000e+01
   8.5250000e+05   8.0926000e+01
   8.5350000e+05   8.0905000e+01
   8.5450000e+05   8.0885000e+01
   8.5550000e+05   8.0865000e+01
   8.5650000e+05   8.0844000e+01
   8.5750000e+05   8.0824000e+01
   8.5850000e+05   8.0804000e+01
   8.5950000e+05   8.0783000e+01
   8.6050000e+05   8.0763000e+01
   8.6150000e+05   8.0741000e+01
   8.6250000e+05   8.0718000e+01
   8.6350000e+05   8.0695000e+01
   8.6450000e+05   8.0672000e+01
   8.6550000e+05   8.0649000e+01
   8.6650000e+05   8.0626000e+01
   8.6750000e+05   8.0603000e+01
   8.6850000e+05   8.0579000e+01
   8.6950000e+05   8.0556000e+01
   8.7050000e+05   8.0533000e+01
   8.7150000e+05   8.0509000e+01
   8.7250000e+05   8.0483000e+01
   8.7350000e+05   8.0458000e+01
   8.7450000e+05   8.0434000e+01
   8.7550000e+05   8.0410000e+01
   8.7650000e+05   8.0382000e+01
   8.7750000e+05   8.0358000e+01
   8.7850000e+05   8.0334000e+01
   8.7950000e+05   8.0309000e+01
   8.8050000e+05   8.0285000e+01
   8.8150000e+05   8.0260000e+01
   8.8250000e+05   8.0233000e+01
   8.8350000e+05   8.0206000e+01
   8.8450000e+05   8.0179000e+01
   8.8550000e+05   8.0152000e+01
   8.8650000e+05   8.0125000e+01
   8.8750000e+05   8.0098000e+01
   8.8850000e+05   8.0071000e+01
   8.8950000e+05   8.0044000e+01
   8.9050000e+05   8.0017000e+01
   8.9150000e+05   7.9989000e+01
   8.9250000e+05   7.9958000e+01
   8.9350000e+05   7.9927000e+01
   8.9450000e+05   7.9896000e+01
   8.9550000e+05   7.9865000e+01
   8.9650000e+05   7.9833000e+01
   8.9750000e+05   7.9802000e+01
   8.9850000e+05   7.9771000e+01
   8.9950000e+05   7.9739000e+01
   9.0050000e+05   7.9657000e+01
   9.0150000e+05   7.9625000e+01
   9.0250000e+05   7.9591000e+01
   9.0350000e+05   7.9557000e+01
   9.0450000e+05   7.9523000e+01
   9.0550000e+05   7.9489000e+01
   9.0650000e+05   7.9455000e+01
   9.0750000e+05   7.9421000e+01
   9.0850000e+05   7.9387000e+01
   9.0950000e+05   7.9353000e+01
   9.1050000e+05   7.9319000e+01
   9.1150000e+05   7.9282000e+01
   9.1250000e+05   7.9245000e+01
   9.1350000e+05   7.9208000e+01
   9.1450000e+05   7.9171000e+01
   9.1550000e+05   7.9134000e+01
   9.1650000e+05   7.9097000e+01
   9.1750000e+05   7.9060000e+01
   9.1850000e+05   7.9023000e+01
   9.1950000e+05   7.8985000e+01
   9.2050000e+05   7.8948000e+01
   9.2150000e+05   7.8910000e+01
   9.2250000e+05   7.8870000e+01
   9.2350000e+05   7.8830000e+01
   9.2450000e+05   7.8790000e+01
   9.2550000e+05   7.8750000e+01
   9.2650000e+05   7.8711000e+01
   9.2750000e+05   7.8671000e+01
   9.2850000e+05   7.8631000e+01
   9.2950000e+05   7.8591000e+01
   9.3050000e+05   7.8551000e+01
   9.3150000e+05   7.8510000e+01
   9.3250000e+05   7.8468000e+01
   9.3350000e+05   7.8425000e+01
   9.3450000e+05   7.8383000e+01
   9.3550000e+05   7.8341000e+01
   9.3650000e+05   7.8298000e+01
   9.3750000e+05   7.8256000e+01
   9.3850000e+05   7.8214000e+01
   9.3950000e+05   7.8171000e+01
   9.4050000e+05   7.8129000e+01
   9.4150000e+05   7.8085000e+01
   9.4250000e+05   7.8040000e+01
   9.4350000e+05   7.7995000e+01
   9.4450000e+05   7.7950000e+01
   9.4550000e+05   7.7905000e+01
   9.4650000e+05   7.7860000e+01
   9.4750000e+05   7.7815000e+01
   9.4850000e+05   7.7770000e+01
   9.4950000e+05   7.7725000e+01
   9.5050000e+05   7.7678000e+01
   9.5150000e+05   7.7631000e+01
   9.5250000e+05   7.7568000e+01
   9.5350000e+05   7.7519000e+01
   9.5450000e+05   7.7470000e+01
   9.5550000e+05   7.7420000e+01
   9.5650000e+05   7.7371000e+01
   9.5750000e+05   7.7322000e+01
   9.5850000e+05   7.7272000e+01
   9.5950000e+05   7.7019000e+01
   9.6050000e+05   7.6969000e+01
   9.6150000e+05   7.6919000e+01
   9.6250000e+05   7.6867000e+01
   9.6350000e+05   7.6815000e+01
   9.6450000e+05   7.6764000e+01
   9.6550000e+05   7.6712000e+01
   9.6650000e+05   7.6660000e+01
   9.6750000e+05   7.6608000e+01
   9.6850000e+05   7.6556000e+01
   9.6950000e+05   7.6505000e+01
   9.7050000e+05   7.6454000e+01
   9.7150000e+05   7.6402000e+01
   9.7250000e+05   7.6349000e+01
   9.7350000e+05   7.6295000e+01
   9.7450000e+05   7.5926000e+01
   9.7550000e+05   7.5873000e+01
   9.7650000e+05   7.5819000e+01
   9.7750000e+05   7.5766000e+01
   9.7850000e+05   7.5713000e+01
   9.7950000e+05   7.5634000e+01
   9.8050000e+05   7.5580000e+01
   9.8150000e+05   7.5526000e+01
   9.8250000e+05   7.5470000e+01
   9.8350000e+05   7.5414000e+01
   9.8450000e+05   7.5358000e+01
   9.8550000e+05   7.5302000e+01
   9.8650000e+05   7.5246000e+01
   9.8750000e+05   7.5190000e+01
   9.8850000e+05   7.5134000e+01
   9.8950000e+05   7.5078000e+01
   9.9050000e+05   7.5023000e+01
   9.9150000e+05   7.4966000e+01
   9.9250000e+05   7.4908000e+01
   9.9350000e+05   7.4850000e+01
   9.9450000e+05   7.4791000e+01
   9.9550000e+05   7.4733000e+01
   9.9650000e+05   7.4675000e+01
   9.9750000e+05   7.4617000e+01
   9.9850000e+05   7.4558000e+01
   9.9950000e+05   7.4500000e+01
   1.0005000e+06   7.4441000e+01
   1.0015000e+06   7.4382000e+01
   1.0025000e+06   7.4321000e+01
   1.0035000e+06   7.4260000e+01
   1.0045000e+06   7.3886000e+01
   1.0055000e+06   7.3816000e+01
   1.0065000e+06   7.3755000e+01
   1.0075000e+06   7.3695000e+01
   1.0085000e+06   7.3632000e+01
   1.0095000e+06   7.3570000e+01
   1.0105000e+06   7.3507000e+01
   1.0115000e+06   7.3444000e+01
   1.0125000e+06   7.3379000e+01
   1.0135000e+06   7.3314000e+01
   1.0145000e+06   7.3249000e+01
   1.0155000e+06   7.3184000e+01
   1.0165000e+06   7.3119000e+01
   1.0175000e+06   7.3054000e+01
   1.0185000e+06   7.2989000e+01
   1.0195000e+06   7.2924000e+01
   1.0205000e+06   7.2858000e+01
   1.0215000e+06   7.2792000e+01
   1.0225000e+06   7.2725000e+01
   1.0235000e+06   7.2268000e+01
   1.0245000e+06   7.2200000e+01
   1.0255000e+06   7.2133000e+01
   1.0265000e+06   7.2066000e+01
   1.0275000e+06   7.1998000e+01
   1.0285000e+06   7.1932000e+01
   1.0295000e+06   7.1867000e+01
   1.0305000e+06   7.1801000e+01
   1.0315000e+06   7.1734000e+01
   1.0325000e+06   7.1666000e+01
   1.0335000e+06   7.1598000e+01
   1.0345000e+06   7.1530000e+01
   1.0355000e+06   7.1462000e+01
   1.0365000e+06   7.1385000e+01
   1.0375000e+06   7.1317000e+01
   1.0385000e+06   7.1249000e+01
   1.0395000e+06   7.1180000e+01
   1.0405000e+06   7.1058000e+01
   1.0415000e+06   7.0989000e+01
   1.0425000e+06   7.0918000e+01
   1.0435000e+06   7.0848000e+01
   1.0445000e+06   7.0777000e+01
   1.0455000e+06   7.0706000e+01
   1.0465000e+06   7.0636000e+01
   1.0475000e+06   7.0564000e+01
   1.0485000e+06   7.0492000e+01
   1.0495000e+06   7.0420000e+01
   1.0505000e+06   7.0347000e+01
   1.0515000e+06   7.0274000e+01
   1.0525000e+06   7.0199000e+01
   1.0535000e+06   7.0125000e+01
   1.0545000e+06   7.0049000e+01
   1.0555000e+06   6.9975000e+01
   1.0565000e+06   6.9900000e+01
   1.0575000e+06   6.9825000e+01
   1.0585000e+06   6.9751000e+01
   1.0595000e+06   6.9676000e+01
   1.0605000e+06   6.9601000e+01
   1.0615000e+06   6.9525000e+01
   1.0625000e+06   6.9448000e+01
   1.0635000e+06   6.9363000e+01
   1.0645000e+06   6.9286000e+01
   1.0655000e+06   6.9208000e+01
   1.0665000e+06   6.9131000e+01
   1.0675000e+06   6.9049000e+01
   1.0685000e+06   6.8753000e+01
   1.0695000e+06   6.8676000e+01
   1.0705000e+06   6.8598000e+01
   1.0715000e+06   6.8520000e+01
   1.0725000e+06   6.8440000e+01
   1.0735000e+06   6.8360000e+01
   1.0745000e+06   6.8281000e+01
   1.0755000e+06   6.8201000e+01
   1.0765000e+06   6.8121000e+01
   1.0775000e+06   6.8041000e+01
   1.0785000e+06   6.7961000e+01
   1.0795000e+06   6.7849000e+01
   1.0805000e+06   6.7769000e+01
   1.0815000e+06   6.7678000e+01
   1.0825000e+06   6.7596000e+01
   1.0835000e+06   6.7514000e+01
   1.0845000e+06   6.7431000e+01
   1.0855000e+06   6.7349000e+01
   1.0865000e+06   6.7267000e+01
   1.0875000e+06   6.7185000e+01
   1.0885000e+06   6.7103000e+01
   1.0895000e+06   6.7021000e+01
   1.0905000e+06   6.6939000e+01
   1.0915000e+06   6.6855000e+01
   1.0925000e+06   6.6771000e+01
   1.0935000e+06   6.6687000e+01
   1.0945000e+06   6.6602000e+01
   1.0955000e+06   6.6518000e+01
   1.0965000e+06   6.6433000e+01
   1.0975000e+06   6.6348000e+01
   1.0985000e+06   6.6264000e+01
   1.0995000e+06   6.6179000e+01
   1.1005000e+06   6.6095000e+01
   1.1015000e+06   6.6009000e+01
   1.1025000e+06   6.5922000e+01
   1.1035000e+06   6.5835000e+01
   1.1045000e+06   6.5608000e+01
   1.1055000e+06   6.5520000e+01
   1.1065000e+06   6.5432000e+01
   1.1075000e+06   6.5343000e+01
   1.1085000e+06   6.5255000e+01
   1.1095000e+06   6.5167000e+01
   1.1105000e+06   6.5078000e+01
   1.1115000e+06   6.4975000e+01
   1.1125000e+06   6.4884000e+01
   1.1135000e+06   6.4793000e+01
   1.1145000e+06   6.4702000e+01
   1.1155000e+06   6.4612000e+01
   1.1165000e+06   6.4521000e+01
   1.1175000e+06   6.4430000e+01
   1.1185000e+06   6.4339000e+01
   1.1195000e+06   6.4248000e+01
   1.1205000e+06   6.4157000e+01
   1.1215000e+06   6.4065000e+01
   1.1225000e+06   6.3972000e+01
   1.1235000e+06   6.3879000e+01
   1.1245000e+06   6.3766000e+01
   1.1255000e+06   6.3674000e+01
   1.1265000e+06   6.3581000e+01
   1.1275000e+06   6.3489000e+01
   1.1285000e+06   6.3397000e+01
   1.1295000e+06   6.3305000e+01
   1.1305000e+06   6.3212000e+01
   1.1315000e+06   6.3119000e+01
   1.1325000e+06   6.3024000e+01
   1.1335000e+06   6.2930000e+01
   1.1345000e+06   6.2835000e+01
   1.1355000e+06   6.2740000e+01
   1.1365000e+06   6.2646000e+01
   1.1375000e+06   6.2551000e+01
   1.1385000e+06   6.2456000e+01
   1.1395000e+06   6.2361000e+01
   1.1405000e+06   6.2266000e+01
   1.1415000e+06   6.2171000e+01
   1.1425000e+06   6.2073000e+01
   1.1435000e+06   6.1976000e+01
   1.1445000e+06   6.1873000e+01
   1.1455000e+06   6.1769000e+01
   1.1465000e+06   6.1665000e+01
   1.1475000e+06   6.1557000e+01
   1.1485000e+06   6.1453000e+01
   1.1495000e+06   6.1349000e+01
   1.1505000e+06   6.1245000e+01
   1.1515000e+06   6.1139000e+01
   1.1525000e+06   6.1033000e+01
   1.1535000e+06   6.0782000e+01
   1.1545000e+06   6.0675000e+01
   1.1555000e+06   6.0569000e+01
   1.1565000e+06   6.0462000e+01
   1.1575000e+06   6.0355000e+01
   1.1585000e+06   5.8909000e+01
   1.1595000e+06   5.8804000e+01
   1.1605000e+06   5.8699000e+01
   1.1615000e+06   5.8593000e+01
   1.1625000e+06   5.8485000e+01
   1.1635000e+06   5.2586000e+01
   1.1645000e+06   5.2480000e+01
   1.1655000e+06   5.2374000e+01
   1.1665000e+06   5.2268000e+01
   1.1675000e+06   5.2161000e+01
   1.1685000e+06   5.2055000e+01
   1.1695000e+06   5.1949000e+01
   1.1705000e+06   5.1842000e+01
   1.1715000e+06   5.1735000e+01
   1.1725000e+06   5.1626000e+01
   1.1735000e+06   5.1517000e+01
   1.1745000e+06   5.1409000e+01
   1.1755000e+06   5.1300000e+01
   1.1765000e+06   5.1191000e+01
   1.1775000e+06   5.1082000e+01
   1.1785000e+06   5.0973000e+01
   1.1795000e+06   5.0865000e+01
   1.1805000e+06   5.0756000e+01
   1.1815000e+06   5.0646000e+01
   1.1825000e+06   5.0534000e+01
   1.1835000e+06   5.0417000e+01
   1.1845000e+06   5.0306000e+01
   1.1855000e+06   5.0194000e+01
   1.1865000e+06   5.0083000e+01
   1.1875000e+06   4.9971000e+01
   1.1885000e+06   4.9860000e+01
   1.1895000e+06   4.9748000e+01
   1.1905000e+06   4.9637000e+01
   1.1915000e+06   4.9524000e+01
   1.1925000e+06   4.9410000e+01
   1.1935000e+06   4.9296000e+01
   1.1945000e+06   4.9182000e+01
   1.1955000e+06   4.9068000e+01
   1.1965000e+06   4.8954000e+01
   1.1975000e+06   4.8840000e+01
   1.1985000e+06   4.8725000e+01
   1.1995000e+06   4.8611000e+01
   1.2005000e+06   4.8497000e+01
   1.2015000e+06   4.8382000e+01
   1.2025000e+06   4.8265000e+01
   1.2035000e+06   4.8148000e+01
   1.2045000e+06   4.8031000e+01
   1.2055000e+06   4.7914000e+01
   1.2065000e+06   4.7797000e+01
   1.2075000e+06   4.7680000e+01
   1.2085000e+06   4.7563000e+01
   1.2095000e+06   4.7446000e+01
   1.2105000e+06   4.7329000e+01
   1.2115000e+06   4.7211000e+01
   1.2125000e+06   4.7091000e+01
   1.2135000e+06   4.6971000e+01
   1.2145000e+06   4.6851000e+01
   1.2155000e+06   4.6731000e+01
   1.2165000e+06   4.6612000e+01
   1.2175000e+06   4.6492000e+01
   1.2185000e+06   4.6372000e+01
   1.2195000e+06   4.6252000e+01
   1.2205000e+06   4.6132000e+01
   1.2215000e+06   4.6011000e+01
   1.2225000e+06   4.5888000e+01
   1.2235000e+06   4.5765000e+01
   1.2245000e+06   4.5642000e+01
   1.2255000e+06   4.5519000e+01
   1.2265000e+06   4.5363000e+01
   1.2275000e+06   4.5240000e+01
   1.2285000e+06   4.5117000e+01
   1.2295000e+06   4.4994000e+01
   1.2305000e+06   4.4871000e+01
   1.2315000e+06   4.4747000e+01
   1.2325000e+06   4.4621000e+01
   1.2335000e+06   4.4495000e+01
   1.2345000e+06   4.4369000e+01
   1.2355000e+06   4.4243000e+01
   1.2365000e+06   4.4117000e+01
   1.2375000e+06   4.3991000e+01
   1.2385000e+06   4.3864000e+01
   1.2395000e+06   4.3738000e+01
   1.2405000e+06   4.3612000e+01
   1.2415000e+06   4.3485000e+01
   1.2425000e+06   4.3355000e+01
   1.2435000e+06   4.3226000e+01
   1.2445000e+06   4.3097000e+01
   1.2455000e+06   4.2968000e+01
   1.2465000e+06   4.2838000e+01
   1.2475000e+06   4.2709000e+01
   1.2485000e+06   4.2579000e+01
   1.2495000e+06   4.2450000e+01
   1.2505000e+06   4.2321000e+01
   1.2515000e+06   4.2190000e+01
   1.2525000e+06   4.2057000e+01
   1.2535000e+06   4.1916000e+01
   1.2545000e+06   4.1784000e+01
   1.2555000e+06   4.1563000e+01
   1.2565000e+06   4.1430000e+01
   1.2575000e+06   4.1298000e+01
   1.2585000e+06   4.1165000e+01
   1.2595000e+06   4.1032000e+01
   1.2605000e+06   4.0900000e+01
   1.2615000e+06   4.0716000e+01
   1.2625000e+06   4.0581000e+01
   1.2635000e+06   4.0445000e+01
   1.2645000e+06   4.0310000e+01
   1.2655000e+06   4.0174000e+01
   1.2665000e+06   4.0039000e+01
   1.2675000e+06   3.9903000e+01
   1.2685000e+06   3.9768000e+01
   1.2695000e+06   3.9632000e+01
   1.2705000e+06   3.9496000e+01
   1.2715000e+06   3.9360000e+01
   1.2725000e+06   3.9223000e+01
   1.2735000e+06   3.9085000e+01
   1.2745000e+06   3.8948000e+01
   1.2755000e+06   3.8811000e+01
   1.2765000e+06   3.8673000e+01
   1.2775000e+06   3.8495000e+01
   1.2785000e+06   3.8358000e+01
   1.2795000e+06   3.8220000e+01
   1.2805000e+06   3.8083000e+01
   1.2815000e+06   3.7946000e+01
   1.2825000e+06   3.7811000e+01
   1.2835000e+06   3.7675000e+01
   1.2845000e+06   3.7539000e+01
   1.2855000e+06   3.7404000e+01
   1.2865000e+06   3.7268000e+01
   1.2875000e+06   3.7132000e+01
   1.2885000e+06   3.6997000e+01
   1.2895000e+06   3.6861000e+01
   1.2905000e+06   3.6725000e+01
   1.2915000e+06   3.6595000e+01
   1.2925000e+06   3.6172000e+01
   1.2935000e+06   3.6051000e+01
   1.2945000e+06   3.5930000e+01
   1.2955000e+06   3.5809000e+01
   1.2965000e+06   3.5688000e+01
   1.2975000e+06   3.5567000e+01
   1.2985000e+06   3.5446000e+01
   1.2995000e+06   3.5325000e+01
   1.3005000e+06   3.5204000e+01
   1.3015000e+06   3.5104000e+01
   1.3025000e+06   3.5035000e+01
   1.3035000e+06   3.4965000e+01
   1.3045000e+06   3.4896000e+01
   1.3055000e+06   3.4827000e+01
   1.3065000e+06   3.4757000e+01
   1.3075000e+06   3.4688000e+01
   1.3085000e+06   3.4619000e+01
   1.3095000e+06   3.4549000e+01
   1.3105000e+06   3.4480000e+01
   1.3115000e+06   6.2892000e+00
   1.3125000e+06   6.2898000e+00
   1.3135000e+06   6.2904000e+00
   1.3145000e+06   6.2910000e+00
   1.3155000e+06   6.2915000e+00
   1.3165000e+06   6.2921000e+00
   1.3175000e+06   6.2926000e+00
   1.3185000e+06   6.2931000e+00
   1.3195000e+06   6.2937000e+00
   1.3205000e+06   6.2942000e+00
   1.3215000e+06   6.2946000e+00
   1.3225000e+06   6.2951000e+00
   1.3235000e+06   6.2956000e+00
   1.3245000e+06   6.2960000e+00
   1.3255000e+06   6.2964000e+00
   1.3265000e+06   6.2968000e+00
   1.3275000e+06   6.2972000e+00
   1.3285000e+06   6.2976000e+00
   1.3295000e+06   6.2980000e+00
   1.3305000e+06   6.2983000e+00
   1.3315000e+06   6.2987000e+00
   1.3325000e+06   6.2990000e+00
   1.3335000e+06   6.2993000e+00
   1.3345000e+06   6.2996000e+00
   1.3355000e+06   6.2999000e+00
   1.3365000e+06   6.3001000e+00
   1.3375000e+06   6.3004000e+00
   1.3385000e+06   6.3006000e+00
   1.3395000e+06   6.3008000e+00
   1.3405000e+06   6.3010000e+00
   1.3415000e+06   6.3012000e+00
   1.3425000e+06   6.3014000e+00
   1.3435000e+06   6.3015000e+00
   1.3445000e+06   6.3017000e+00
   1.3455000e+06   6.3018000e+00
   1.3465000e+06   6.3019000e+00
   1.3475000e+06   6.3020000e+00
   1.3485000e+06   6.3021000e+00
   1.3495000e+06   6.3022000e+00
   1.3505000e+06   6.3023000e+00
   1.3515000e+06   6.3023000e+00
   1.3525000e+06   6.3023000e+00
   1.3535000e+06   6.3023000e+00
   1.3545000e+06   6.3023000e+00
   1.3555000e+06   6.3023000e+00
   1.3565000e+06   6.3023000e+00
   1.3575000e+06   6.3023000e+00
   1.3585000e+06   6.3022000e+00
   1.3595000e+06   6.3021000e+00
   1.3605000e+06   6.3020000e+00
   1.3615000e+06   6.3019000e+00
   1.3625000e+06   6.3018000e+00
   1.3635000e+06   6.3017000e+00
   1.3645000e+06   6.3015000e+00
   1.3655000e+06   6.3014000e+00
   1.3665000e+06   6.3012000e+00
   1.3675000e+06   6.3010000e+00
   1.3685000e+06   6.3008000e+00
   1.3695000e+06   6.3006000e+00
   1.3705000e+06   6.3003000e+00
   1.3715000e+06   6.3001000e+00
   1.3725000e+06   6.2998000e+00
   1.3735000e+06   6.2995000e+00
   1.3745000e+06   6.2993000e+00
   1.3755000e+06   6.2989000e+00
   1.3765000e+06   6.2986000e+00
   1.3775000e+06   6.2983000e+00
   1.3785000e+06   6.2979000e+00
   1.3795000e+06   6.2975000e+00
   1.3805000e+06   6.2972000e+00
   1.3815000e+06   6.2968000e+00
   1.3825000e+06   6.2551000e+00
   1.3835000e+06   6.2548000e+00
   1.3845000e+06   6.2544000e+00
   1.3855000e+06   6.2540000e+00
   1.3865000e+06   6.2536000e+00
   1.3875000e+06   6.2532000e+00
   1.3885000e+06   6.2527000e+00
   1.3895000e+06   6.2523000e+00
   1.3905000e+06   6.2518000e+00
   1.3915000e+06   6.2513000e+00
   1.3925000e+06   6.2508000e+00
   1.3935000e+06   6.2503000e+00
   1.3945000e+06   6.2498000e+00
   1.3955000e+06   6.2492000e+00
   1.3965000e+06   6.2487000e+00
   1.3975000e+06   6.2481000e+00
   1.3985000e+06   6.2475000e+00
   1.3995000e+06   6.2469000e+00
   1.4005000e+06   6.2463000e+00
   1.4015000e+06   6.2457000e+00
   1.4025000e+06   6.2451000e+00
   1.4035000e+06   6.2444000e+00
   1.4045000e+06   6.2437000e+00
   1.4055000e+06   6.2430000e+00
   1.4065000e+06   6.2423000e+00
   1.4075000e+06   6.2416000e+00
   1.4085000e+06   6.2409000e+00
   1.4095000e+06   6.2401000e+00
   1.4105000e+06   6.2394000e+00
   1.4115000e+06   6.2386000e+00
   1.4125000e+06   6.2378000e+00
   1.4135000e+06   6.2370000e+00
   1.4145000e+06   6.2362000e+00
   1.4155000e+06   6.2354000e+00
   1.4165000e+06   6.2345000e+00
   1.4175000e+06   6.2337000e+00
   1.4185000e+06   6.2328000e+00
   1.4195000e+06   6.2319000e+00
   1.4205000e+06   6.2310000e+00
   1.4215000e+06   6.2301000e+00
   1.4225000e+06   6.2291000e+00
   1.4235000e+06   6.2282000e+00
   1.4245000e+06   6.2272000e+00
   1.4255000e+06   6.0229000e+00
   1.4265000e+06   6.0223000e+00
   1.4275000e+06   6.0216000e+00
   1.4285000e+06   6.0209000e+00
   1.4295000e+06   6.0201000e+00
   1.4305000e+06   6.0194000e+00
   1.4315000e+06   6.0186000e+00
   1.4325000e+06   6.0179000e+00
   1.4335000e+06   6.0171000e+00
   1.4345000e+06   6.0163000e+00
   1.4355000e+06   6.0155000e+00
   1.4365000e+06   6.0147000e+00
   1.4375000e+06   6.0139000e+00
   1.4385000e+06   6.0130000e+00
   1.4395000e+06   6.0121000e+00
   1.4405000e+06   6.0113000e+00
   1.4415000e+06   6.0104000e+00
   1.4425000e+06   6.0095000e+00
   1.4435000e+06   6.0086000e+00
   1.4445000e+06   6.0076000e+00
   1.4455000e+06   6.0067000e+00
   1.4465000e+06   6.0057000e+00
   1.4475000e+06   6.0048000e+00
   1.4485000e+06   6.0038000e+00
   1.4495000e+06   6.0028000e+00
   1.4505000e+06   6.0018000e+00
   1.4515000e+06   6.0008000e+00
   1.4525000e+06   5.9997000e+00
   1.4535000e+06   5.9987000e+00
   1.4545000e+06   5.9976000e+00
   1.4555000e+06   5.9965000e+00
   1.4565000e+06   5.9954000e+00
   1.4575000e+06   5.9943000e+00
   1.4585000e+06   5.9932000e+00
   1.4595000e+06   5.9920000e+00
   1.4605000e+06   5.9909000e+00
   1.4615000e+06   5.9725000e+00
   1.4625000e+06   5.9713000e+00
   1.4635000e+06   5.9701000e+00
   1.4645000e+06   5.9690000e+00
   1.4655000e+06   5.9678000e+00
   1.4665000e+06   5.9666000e+00
   1.4675000e+06   5.9653000e+00
   1.4685000e+06   5.9641000e+00
   1.4695000e+06   5.9628000e+00
   1.4705000e+06   5.9616000e+00
   1.4715000e+06   5.9603000e+00
   1.4725000e+06   5.9590000e+00
   1.4735000e+06   5.9577000e+00
   1.4745000e+06   5.9564000e+00
   1.4755000e+06   5.9551000e+00
   1.4765000e+06   5.9537000e+00
   1.4775000e+06   5.9523000e+00
   1.4785000e+06   5.9510000e+00
   1.4795000e+06   5.9496000e+00
   1.4805000e+06   5.9482000e+00
   1.4815000e+06   5.9468000e+00
   1.4825000e+06   5.9453000e+00
   1.4835000e+06   5.9439000e+00
   1.4845000e+06   5.9424000e+00
   1.4855000e+06   5.9410000e+00
   1.4865000e+06   5.9395000e+00
   1.4875000e+06   5.9380000e+00
   1.4885000e+06   5.9365000e+00
   1.4895000e+06   5.9349000e+00
   1.4905000e+06   5.9334000e+00
   1.4915000e+06   5.9318000e+00
   1.4925000e+06   5.9303000e+00
   1.4935000e+06   5.9287000e+00
   1.4945000e+06   5.9271000e+00
   1.4955000e+06   5.9255000e+00
   1.4965000e+06   5.9238000e+00
   1.4975000e+06   5.9222000e+00
   1.4985000e+06   5.9205000e+00
   1.4995000e+06   5.9189000e+00
   1.5005000e+06   5.9172000e+00
   1.5015000e+06   5.9155000e+00
   1.5025000e+06   5.9138000e+00
   1.5035000e+06   5.9121000e+00
   1.5045000e+06   5.9103000e+00
   1.5055000e+06   5.9086000e+00
   1.5065000e+06   5.9068000e+00
   1.5075000e+06   5.9050000e+00
   1.5085000e+06   5.5255000e+00
   1.5095000e+06   5.5243000e+00
   1.5105000e+06   5.5231000e+00
   1.5115000e+06   5.5218000e+00
   1.5125000e+06   5.5206000e+00
   1.5135000e+06   5.5194000e+00
   1.5145000e+06   5.5181000e+00
   1.5155000e+06   5.5168000e+00
   1.5165000e+06   5.5155000e+00
   1.5175000e+06   5.5142000e+00
   1.5185000e+06   5.5129000e+00
   1.5195000e+06   5.5116000e+00
   1.5205000e+06   5.5103000e+00
   1.5215000e+06   5.5089000e+00
   1.5225000e+06   5.5076000e+00
   1.5235000e+06   5.5062000e+00
   1.5245000e+06   5.5048000e+00
   1.5255000e+06   5.5034000e+00
   1.5265000e+06   5.2993000e+00
   1.5275000e+06   5.1833000e+00
   1.5285000e+06   5.1824000e+00
   1.5295000e+06   5.1766000e+00
   1.5305000e+06   5.1757000e+00
   1.5315000e+06   5.1748000e+00
   1.5325000e+06   5.1738000e+00
   1.5335000e+06   5.1729000e+00
   1.5345000e+06   5.1719000e+00
   1.5355000e+06   5.1709000e+00
   1.5365000e+06   5.1699000e+00
   1.5375000e+06   5.1689000e+00
   1.5385000e+06   5.1679000e+00
   1.5395000e+06   5.1669000e+00
   1.5405000e+06   5.1658000e+00
   1.5415000e+06   5.1648000e+00
   1.5425000e+06   4.7871000e+00
   1.5435000e+06   4.7866000e+00
   1.5445000e+06   4.7862000e+00
   1.5455000e+06   4.7857000e+00
   1.5465000e+06   4.7852000e+00
   1.5475000e+06   4.7847000e+00
   1.5485000e+06   4.7842000e+00
   1.5495000e+06   4.7837000e+00
   1.5505000e+06   4.7832000e+00
   1.5515000e+06   4.7826000e+00
   1.5525000e+06   4.7821000e+00
   1.5535000e+06   4.7815000e+00
   1.5545000e+06   4.7810000e+00
   1.5555000e+06   4.7804000e+00
   1.5565000e+06   4.7798000e+00
   1.5575000e+06   4.7792000e+00
   1.5585000e+06   4.7786000e+00
   1.5595000e+06   4.7780000e+00
   1.5605000e+06   4.7774000e+00
   1.5615000e+06   4.7768000e+00
   1.5625000e+06   4.7761000e+00
   1.5635000e+06   4.7755000e+00
   1.5645000e+06   4.7748000e+00
   1.5655000e+06   4.7742000e+00
   1.5665000e+06   4.7735000e+00
   1.5675000e+06   4.7728000e+00
   1.5685000e+06   4.7721000e+00
   1.5695000e+06   4.7714000e+00
   1.5705000e+06   4.7707000e+00
   1.5715000e+06   4.7700000e+00
   1.5725000e+06   4.7692000e+00
   1.5735000e+06   4.7685000e+00
   1.5745000e+06   4.7677000e+00
   1.5755000e+06   4.7670000e+00
   1.5765000e+06   4.7662000e+00
   1.5775000e+06   4.7654000e+00
   1.5785000e+06   4.7646000e+00
   1.5795000e+06   4.7638000e+00
   1.5805000e+06   4.7630000e+00
   1.5815000e+06   4.7622000e+00
   1.5825000e+06   4.7614000e+00
   1.5835000e+06   4.7605000e+00
   1.5845000e+06   4.7597000e+00
   1.5855000e+06   4.7588000e+00
   1.5865000e+06   4.7580000e+00
   1.5875000e+06   4.7571000e+00
   1.5885000e+06   4.7562000e+00
   1.5895000e+06   4.7553000e+00
   1.5905000e+06   4.7544000e+00
   1.5915000e+06   4.7535000e+00
   1.5925000e+06   4.7526000e+00
   1.5935000e+06   4.7516000e+00
   1.5945000e+06   4.7507000e+00
   1.5955000e+06   4.7497000e+00
   1.5965000e+06   4.7488000e+00
   1.5975000e+06   4.7478000e+00
   1.5985000e+06   4.7468000e+00
   1.5995000e+06   4.7458000e+00
   1.6005000e+06   4.7448000e+00
   1.6015000e+06   4.7438000e+00
   1.6025000e+06   4.7428000e+00
   1.6035000e+06   4.7417000e+00
   1.6045000e+06   4.7407000e+00
   1.6055000e+06   4.7396000e+00
   1.6065000e+06   4.7386000e+00
   1.6075000e+06   4.7375000e+00
   1.6085000e+06   4.7364000e+00
   1.6095000e+06   4.7353000e+00
   1.6105000e+06   4.7342000e+00
   1.6115000e+06   4.7203000e+00
   1.6125000e+06   4.7193000e+00
   1.6135000e+06   4.7181000e+00
   1.6145000e+06   4.7170000e+00
   1.6155000e+06   4.7159000e+00
   1.6165000e+06   4.7148000e+00
   1.6175000e+06   4.7136000e+00
   1.6185000e+06   4.7125000e+00
   1.6195000e+06   4.7113000e+00
   1.6205000e+06   4.7101000e+00
   1.6215000e+06   4.7090000e+00
   1.6225000e+06   4.7078000e+00
   1.6235000e+06   4.7066000e+00
   1.6245000e+06   4.7054000e+00
   1.6255000e+06   4.7041000e+00
   1.6265000e+06   4.7029000e+00
   1.6275000e+06   4.7017000e+00
   1.6285000e+06   4.7004000e+00
   1.6295000e+06   4.6992000e+00
   1.6305000e+06   4.6979000e+00
   1.6315000e+06   4.6966000e+00
   1.6325000e+06   4.6953000e+00
   1.6335000e+06   4.6940000e+00
   1.6345000e+06   4.6927000e+00
   1.6355000e+06   4.6914000e+00
   1.6365000e+06   4.6901000e+00
   1.6375000e+06   4.6888000e+00
   1.6385000e+06   4.6874000e+00
   1.6395000e+06   4.6861000e+00
   1.6405000e+06   4.6847000e+00
   1.6415000e+06   4.6833000e+00
   1.6425000e+06   4.6819000e+00
   1.6435000e+06   4.6805000e+00
   1.6445000e+06   4.6791000e+00
   1.6455000e+06   4.6777000e+00
   1.6465000e+06   4.6763000e+00
   1.6475000e+06   4.6749000e+00
   1.6485000e+06   4.6734000e+00
   1.6495000e+06   4.6720000e+00
   1.6505000e+06   4.6705000e+00
   1.6515000e+06   4.6691000e+00
   1.6525000e+06   4.6676000e+00
   1.6535000e+06   4.6661000e+00
   1.6545000e+06   4.6646000e+00
   1.6555000e+06   4.6631000e+00
   1.6565000e+06   4.6616000e+00
   1.6575000e+06   4.6601000e+00
   1.6585000e+06   4.6585000e+00
   1.6595000e+06   4.6570000e+00
   1.6605000e+06   4.6554000e+00
   1.6615000e+06   4.6539000e+00
   1.6625000e+06   4.6523000e+00
   1.6635000e+06   4.6507000e+00
   1.6645000e+06   4.6491000e+00
   1.6655000e+06   4.6475000e+00
   1.6665000e+06   4.6459000e+00
   1.6675000e+06   4.6443000e+00
   1.6685000e+06   4.6427000e+00
   1.6695000e+06   4.6410000e+00
   1.6705000e+06   4.6394000e+00
   1.6715000e+06   4.6377000e+00
   1.6725000e+06   4.6361000e+00
   1.6735000e+06   4.6344000e+00
   1.6745000e+06   4.6327000e+00
   1.6755000e+06   4.6310000e+00
   1.6765000e+06   4.6293000e+00
   1.6775000e+06   4.6276000e+00
   1.6785000e+06   4.6259000e+00
   1.6795000e+06   4.6241000e+00
   1.6805000e+06   4.6224000e+00
   1.6815000e+06   4.6206000e+00
   1.6825000e+06   4.6189000e+00
   1.6835000e+06   4.6171000e+00
   1.6845000e+06   4.6153000e+00
   1.6855000e+06   4.6135000e+00
   1.6865000e+06   4.6117000e+00
   1.6875000e+06   4.6099000e+00
   1.6885000e+06   4.6081000e+00
   1.6895000e+06   4.6063000e+00
   1.6905000e+06   4.6044000e+00
   1.6915000e+06   4.6026000e+00
   1.6925000e+06   4.6007000e+00
   1.6935000e+06   4.5989000e+00
   1.6945000e+06   4.5970000e+00
   1.6955000e+06   4.5951000e+00
   1.6965000e+06   4.5932000e+00
   1.6975000e+06   4.5913000e+00
   1.6985000e+06   4.5894000e+00
   1.6995000e+06   4.5875000e+00
   1.7005000e+06   4.5855000e+00
   1.7015000e+06   4.5836000e+00
   1.7025000e+06   4.5817000e+00
   1.7035000e+06   4.5797000e+00
   1.7045000e+06   4.5777000e+00
   1.7055000e+06   4.5757000e+00
   1.7065000e+06   4.5738000e+00
   1.7075000e+06   4.5718000e+00
   1.7085000e+06   4.5697000e+00
   1.7095000e+06   4.5677000e+00
   1.7105000e+06   4.5657000e+00
   1.7115000e+06   4.5637000e+00
   1.7125000e+06   4.5616000e+00
   1.7135000e+06   4.5596000e+00
   1.7145000e+06   4.5575000e+00
   1.7155000e+06   4.5554000e+00
   1.7165000e+06   4.5533000e+00
   1.7175000e+06   4.5513000e+00
   1.7185000e+06   4.5492000e+00
   1.7195000e+06   4.5470000e+00
   1.7205000e+06   4.5449000e+00
   1.7215000e+06   4.5428000e+00
   1.7225000e+06   4.5407000e+00
   1.7235000e+06   4.5385000e+00
   1.7245000e+06   4.5363000e+00
   1.7255000e+06   4.5342000e+00
   1.7265000e+06   4.5320000e+00
   1.7275000e+06   4.5298000e+00
   1.7285000e+06   4.5276000e+00
   1.7295000e+06   4.4717000e+00
   1.7305000e+06   4.4696000e+00
   1.7315000e+06   4.2090000e+00
   1.7325000e+06   4.2073000e+00
   1.7335000e+06   4.2055000e+00
   1.7345000e+06   4.2038000e+00
   1.7355000e+06   4.2021000e+00
   1.7365000e+06   4.2003000e+00
   1.7375000e+06   4.1986000e+00
   1.7385000e+06   4.1968000e+00
   1.7395000e+06   4.1951000e+00
   1.7405000e+06   4.1933000e+00
   1.7415000e+06   4.1915000e+00
   1.7425000e+06   4.1897000e+00
   1.7435000e+06   4.1879000e+00
   1.7445000e+06   4.1861000e+00
   1.7455000e+06   4.1843000e+00
   1.7465000e+06   4.1825000e+00
   1.7475000e+06   4.1806000e+00
   1.7485000e+06   4.1788000e+00
   1.7495000e+06   4.1769000e+00
   1.7505000e+06   4.1751000e+00
   1.7515000e+06   4.1732000e+00
   1.7525000e+06   4.1713000e+00
   1.7535000e+06   4.1695000e+00
   1.7545000e+06   4.1676000e+00
   1.7555000e+06   4.1657000e+00
   1.7565000e+06   4.1638000e+00
   1.7575000e+06   4.1618000e+00
   1.7585000e+06   4.1599000e+00
   1.7595000e+06   4.1580000e+00
   1.7605000e+06   4.1560000e+00
   1.7615000e+06   4.1541000e+00
   1.7625000e+06   4.1521000e+00
   1.7635000e+06   4.1502000e+00
   1.7645000e+06   4.1482000e+00
   1.7655000e+06   4.1462000e+00
   1.7665000e+06   4.1442000e+00
   1.7675000e+06   4.1422000e+00
   1.7685000e+06   4.1402000e+00
   1.7695000e+06   4.1382000e+00
   1.7705000e+06   4.1362000e+00
   1.7715000e+06   4.1341000e+00
   1.7725000e+06   4.1321000e+00
   1.7735000e+06   4.1301000e+00
   1.7745000e+06   4.1280000e+00
   1.7755000e+06   4.1259000e+00
   1.7765000e+06   4.1239000e+00
   1.7775000e+06   4.1218000e+00
   1.7785000e+06   4.1197000e+00
   1.7795000e+06   4.1176000e+00
   1.7805000e+06   4.1155000e+00
   1.7815000e+06   4.1134000e+00
   1.7825000e+06   4.1112000e+00
   1.7835000e+06   4.1091000e+00
   1.7845000e+06   4.1070000e+00
   1.7855000e+06   4.1048000e+00
   1.7865000e+06   4.1027000e+00
   1.7875000e+06   4.1005000e+00
   1.7885000e+06   4.0983000e+00
   1.7895000e+06   4.0961000e+00
   1.7905000e+06   4.0939000e+00
   1.7915000e+06   4.0917000e+00
   1.7925000e+06   4.0895000e+00
   1.7935000e+06   4.0873000e+00
   1.7945000e+06   4.0851000e+00
   1.7955000e+06   4.0829000e+00
   1.7965000e+06   4.0806000e+00
   1.7975000e+06   4.0784000e+00
   1.7985000e+06   4.0761000e+00
   1.7995000e+06   4.0626000e+00
   1.8005000e+06   4.0603000e+00
   1.8015000e+06   4.0581000e+00
   1.8025000e+06   4.0558000e+00
   1.8035000e+06   3.7161000e+00
   1.8045000e+06   3.7145000e+00
   1.8055000e+06   3.7128000e+00
   1.8065000e+06   3.7111000e+00
   1.8075000e+06   3.7095000e+00
   1.8085000e+06   3.7078000e+00
   1.8095000e+06   3.7061000e+00
   1.8105000e+06   3.7044000e+00
   1.8115000e+06   3.7027000e+00
   1.8125000e+06   3.7009000e+00
   1.8135000e+06   3.6992000e+00
   1.8145000e+06   3.6975000e+00
   1.8155000e+06   3.6957000e+00
   1.8165000e+06   3.6940000e+00
   1.8175000e+06   3.6922000e+00
   1.8185000e+06   3.6905000e+00
   1.8195000e+06   3.6887000e+00
   1.8205000e+06   3.6869000e+00
   1.8215000e+06   3.6852000e+00
   1.8225000e+06   3.6834000e+00
   1.8235000e+06   3.6816000e+00
   1.8245000e+06   3.6798000e+00
   1.8255000e+06   3.6780000e+00
   1.8265000e+06   3.6762000e+00
   1.8275000e+06   3.6743000e+00
   1.8285000e+06   3.6725000e+00
   1.8295000e+06   3.6707000e+00
   1.8305000e+06   3.6688000e+00
   1.8315000e+06   3.6670000e+00
   1.8325000e+06   3.6651000e+00
   1.8335000e+06   3.6632000e+00
   1.8345000e+06   3.6614000e+00
   1.8355000e+06   3.6595000e+00
   1.8365000e+06   3.6576000e+00
   1.8375000e+06   3.6557000e+00
   1.8385000e+06   3.6538000e+00
   1.8395000e+06   3.6519000e+00
   1.8405000e+06   3.6500000e+00
   1.8415000e+06   3.6480000e+00
   1.8425000e+06   3.6461000e+00
   1.8435000e+06   3.6442000e+00
   1.8445000e+06   3.6422000e+00
   1.8455000e+06   3.6403000e+00
   1.8465000e+06   3.6383000e+00
   1.8475000e+06   3.6364000e+00
   1.8485000e+06   3.6344000e+00
   1.8495000e+06   3.6324000e+00
   1.8505000e+06   3.6304000e+00
   1.8515000e+06   3.6284000e+00
   1.8525000e+06   3.6264000e+00
   1.8535000e+06   3.6244000e+00
   1.8545000e+06   3.6224000e+00
   1.8555000e+06   3.6204000e+00
   1.8565000e+06   3.6183000e+00
   1.8575000e+06   3.6028000e+00
   1.8585000e+06   3.6008000e+00
   1.8595000e+06   3.5987000e+00
   1.8605000e+06   3.5967000e+00
   1.8615000e+06   3.5946000e+00
   1.8625000e+06   3.5926000e+00
   1.8635000e+06   3.5905000e+00
   1.8645000e+06   3.5885000e+00
   1.8655000e+06   3.5864000e+00
   1.8665000e+06   3.5843000e+00
   1.8675000e+06   3.5822000e+00
   1.8685000e+06   3.5801000e+00
   1.8695000e+06   3.5780000e+00
   1.8705000e+06   3.5759000e+00
   1.8715000e+06   3.5738000e+00
   1.8725000e+06   3.5717000e+00
   1.8735000e+06   3.5696000e+00
   1.8745000e+06   3.5675000e+00
   1.8755000e+06   3.5653000e+00
   1.8765000e+06   3.5632000e+00
   1.8775000e+06   3.5610000e+00
   1.8785000e+06   3.5589000e+00
   1.8795000e+06   3.5567000e+00
   1.8805000e+06   3.5545000e+00
   1.8815000e+06   3.5524000e+00
   1.8825000e+06   3.5502000e+00
   1.8835000e+06   3.5480000e+00
   1.8845000e+06   3.5458000e+00
   1.8855000e+06   3.5436000e+00
   1.8865000e+06   3.5414000e+00
   1.8875000e+06   3.5391000e+00
   1.8885000e+06   3.5369000e+00
   1.8895000e+06   3.5347000e+00
   1.8905000e+06   3.5324000e+00
   1.8915000e+06   3.5302000e+00
   1.8925000e+06   3.5279000e+00
   1.8935000e+06   3.5257000e+00
   1.8945000e+06   3.4159000e+00
   1.8955000e+06   3.4138000e+00
   1.8965000e+06   3.4117000e+00
   1.8975000e+06   3.4096000e+00
   1.8985000e+06   3.4076000e+00
   1.8995000e+06   3.4055000e+00
   1.9005000e+06   3.4033000e+00
   1.9015000e+06   3.4012000e+00
   1.9025000e+06   3.3991000e+00
   1.9035000e+06   3.3970000e+00
   1.9045000e+06   3.3949000e+00
   1.9055000e+06   3.3927000e+00
   1.9065000e+06   3.3906000e+00
   1.9075000e+06   3.3884000e+00
   1.9085000e+06   3.3863000e+00
   1.9095000e+06   3.3841000e+00
   1.9105000e+06   3.3819000e+00
   1.9115000e+06   3.3797000e+00
   1.9125000e+06   3.3775000e+00
   1.9135000e+06   3.3754000e+00
   1.9145000e+06   3.3732000e+00
   1.9155000e+06   3.3710000e+00
   1.9165000e+06   3.3687000e+00
   1.9175000e+06   3.3665000e+00
   1.9185000e+06   3.3643000e+00
   1.9195000e+06   3.3621000e+00
   1.9205000e+06   3.3598000e+00
   1.9215000e+06   3.3576000e+00
   1.9225000e+06   3.3553000e+00
   1.9235000e+06   3.3531000e+00
   1.9245000e+06   3.3508000e+00
   1.9255000e+06   3.3485000e+00
   1.9265000e+06   3.3463000e+00
   1.9275000e+06   3.3440000e+00
   1.9285000e+06   3.3417000e+00
   1.9295000e+06   3.3394000e+00
   1.9305000e+06   3.3371000e+00
   1.9315000e+06   3.3348000e+00
   1.9325000e+06   3.3325000e+00
   1.9335000e+06   3.3302000e+00
   1.9345000e+06   3.3278000e+00
   1.9355000e+06   3.3255000e+00
   1.9365000e+06   3.3232000e+00
   1.9375000e+06   3.3208000e+00
   1.9385000e+06   3.3185000e+00
   1.9395000e+06   3.3161000e+00
   1.9405000e+06   3.2790000e+00
   1.9415000e+06   3.2767000e+00
   1.9425000e+06   3.2744000e+00
   1.9435000e+06   3.2721000e+00
   1.9445000e+06   3.2698000e+00
   1.9455000e+06   3.2674000e+00
   1.9465000e+06   3.2651000e+00
   1.9475000e+06   3.2627000e+00
   1.9485000e+06   3.2604000e+00
   1.9495000e+06   3.2580000e+00
   1.9505000e+06   3.2557000e+00
   1.9515000e+06   3.2533000e+00
   1.9525000e+06   3.2509000e+00
   1.9535000e+06   3.2485000e+00
   1.9545000e+06   3.2461000e+00
   1.9555000e+06   3.2437000e+00
   1.9565000e+06   3.2413000e+00
   1.9575000e+06   3.2389000e+00
   1.9585000e+06   3.2365000e+00
   1.9595000e+06   3.2341000e+00
   1.9605000e+06   3.2317000e+00
   1.9615000e+06   3.2292000e+00
   1.9625000e+06   3.2268000e+00
   1.9635000e+06   3.2243000e+00
   1.9645000e+06   3.2219000e+00
   1.9655000e+06   3.2194000e+00
   1.9665000e+06   3.2169000e+00
   1.9675000e+06   3.2145000e+00
   1.9685000e+06   3.2120000e+00
   1.9695000e+06   3.2095000e+00
   1.9705000e+06   3.2070000e+00
   1.9715000e+06   3.2045000e+00
   1.9725000e+06   3.2020000e+00
   1.9735000e+06   3.1995000e+00
   1.9745000e+06   3.1970000e+00
   1.9755000e+06   3.1945000e+00
   1.9765000e+06   3.1920000e+00
   1.9775000e+06   3.1894000e+00
   1.9785000e+06   3.1869000e+00
   1.9795000e+06   3.1843000e+00
   1.9805000e+06   3.1818000e+00
   1.9815000e+06   3.1792000e+00
   1.9825000e+06   3.1767000e+00
   1.9835000e+06   3.1741000e+00
   1.9845000e+06   3.1715000e+00
   1.9855000e+06   3.1689000e+00
   1.9865000e+06   3.1663000e+00
   1.9875000e+06   3.1637000e+00
   1.9885000e+06   3.1611000e+00
   1.9895000e+06   3.1585000e+00
   1.9905000e+06   3.1559000e+00
   1.9915000e+06   3.1533000e+00
   1.9925000e+06   3.1507000e+00
   1.9935000e+06   3.1481000e+00
   1.9945000e+06   3.1454000e+00
   1.9955000e+06   3.1428000e+00
   1.9965000e+06   3.1401000e+00
   1.9975000e+06   3.1375000e+00
   1.9985000e+06   3.1348000e+00
   1.9995000e+06   3.1321000e+00
   2.0005000e+06   3.1295000e+00
   2.0015000e+06   3.1268000e+00
   2.0025000e+06   3.1241000e+00
   2.0035000e+06   3.1214000e+00
   2.0045000e+06   3.1187000e+00
   2.0055000e+06   3.1160000e+00
   2.0065000e+06   3.1133000e+00
   2.0075000e+06   3.1106000e+00
   2.0085000e+06   3.1079000e+00
   2.0095000e+06   3.1052000e+00
   2.0105000e+06   3.1024000e+00
   2.0115000e+06   3.0997000e+00
   2.0125000e+06   3.0969000e+00
   2.0135000e+06   3.0942000e+00
   2.0145000e+06   3.0914000e+00
   2.0155000e+06   3.0887000e+00
   2.0165000e+06   3.0859000e+00
   2.0175000e+06   3.0831000e+00
   2.0185000e+06   3.0804000e+00
   2.0195000e+06   3.0776000e+00
   2.0205000e+06   3.0748000e+00
   2.0215000e+06   3.0720000e+00
   2.0225000e+06   3.0692000e+00
   2.0235000e+06   3.0664000e+00
   2.0245000e+06   3.0635000e+00
   2.0255000e+06   3.0607000e+00
   2.0265000e+06   3.0579000e+00
   2.0275000e+06   3.0550000e+00
   2.0285000e+06   3.0522000e+00
   2.0295000e+06   3.0494000e+00
   2.0305000e+06   3.0465000e+00
   2.0315000e+06   3.0437000e+00
   2.0325000e+06   3.0408000e+00
   2.0335000e+06   3.0379000e+00
   2.0345000e+06   3.0351000e+00
   2.0355000e+06   3.0322000e+00
   2.0365000e+06   3.0293000e+00
   2.0375000e+06   3.0264000e+00
   2.0385000e+06   3.0235000e+00
   2.0395000e+06   3.0206000e+00
   2.0405000e+06   3.0177000e+00
   2.0415000e+06   3.0148000e+00
   2.0425000e+06   3.0119000e+00
   2.0435000e+06   3.0089000e+00
   2.0445000e+06   3.0060000e+00
   2.0455000e+06   3.0031000e+00
   2.0465000e+06   3.0001000e+00
   2.0475000e+06   2.9972000e+00
   2.0485000e+06   2.9942000e+00
   2.0495000e+06   2.9913000e+00
   2.0505000e+06   2.9883000e+00
   2.0515000e+06   2.9853000e+00
   2.0525000e+06   2.9824000e+00
   2.0535000e+06   2.9794000e+00
   2.0545000e+06   2.9764000e+00
   2.0555000e+06   2.9734000e+00
   2.0565000e+06   2.9704000e+00
   2.0575000e+06   2.9674000e+00
   2.0585000e+06   2.9644000e+00
   2.0595000e+06   2.9614000e+00
   2.0605000e+06   2.9584000e+00
   2.0615000e+06   2.9553000e+00
   2.0625000e+06   2.9523000e+00
   2.0635000e+06   2.9493000e+00
   2.0645000e+06   2.9462000e+00
   2.0655000e+06   2.9432000e+00
   2.0665000e+06   2.9401000e+00
   2.0675000e+06   2.9371000e+00
   2.0685000e+06   2.9340000e+00
   2.0695000e+06   2.7682000e+00
   2.0705000e+06   2.7654000e+00
   2.0715000e+06   2.7627000e+00
   2.0725000e+06   2.7599000e+00
   2.0735000e+06   2.7571000e+00
   2.0745000e+06   2.7543000e+00
   2.0755000e+06   2.7515000e+00
   2.0765000e+06   2.7487000e+00
   2.0775000e+06   2.7459000e+00
   2.0785000e+06   2.7430000e+00
   2.0795000e+06   2.7402000e+00
   2.0805000e+06   2.7374000e+00
   2.0815000e+06   2.7346000e+00
   2.0825000e+06   2.7317000e+00
   2.0835000e+06   2.7289000e+00
   2.0845000e+06   2.7260000e+00
   2.0855000e+06   2.7232000e+00
   2.0865000e+06   2.7203000e+00
   2.0875000e+06   2.7175000e+00
   2.0885000e+06   2.7146000e+00
   2.0895000e+06   2.7117000e+00
   2.0905000e+06   2.7089000e+00
   2.0915000e+06   2.7060000e+00
   2.0925000e+06   2.7031000e+00
   2.0935000e+06   2.7002000e+00
   2.0945000e+06   2.6973000e+00
   2.0955000e+06   2.6944000e+00
   2.0965000e+06   2.6915000e+00
   2.0975000e+06   2.6886000e+00
   2.0985000e+06   2.6857000e+00
   2.0995000e+06   2.6827000e+00
   2.1005000e+06   2.6798000e+00
   2.1015000e+06   2.6769000e+00
   2.1025000e+06   2.6740000e+00
   2.1035000e+06   2.6710000e+00
   2.1045000e+06   2.6681000e+00
   2.1055000e+06   2.6651000e+00
   2.1065000e+06   2.6622000e+00
   2.1075000e+06   2.6592000e+00
   2.1085000e+06   2.6562000e+00
   2.1095000e+06   2.6533000e+00
   2.1105000e+06   2.6503000e+00
   2.1115000e+06   2.6473000e+00
   2.1125000e+06   2.6443000e+00
   2.1135000e+06   2.6413000e+00
   2.1145000e+06   2.6384000e+00
   2.1155000e+06   2.6354000e+00
   2.1165000e+06   2.6324000e+00
   2.1175000e+06   2.6293000e+00
   2.1185000e+06   2.6263000e+00
   2.1195000e+06   2.6233000e+00
   2.1205000e+06   2.6203000e+00
   2.1215000e+06   2.6173000e+00
   2.1225000e+06   2.6142000e+00
   2.1235000e+06   2.6112000e+00
   2.1245000e+06   2.6082000e+00
   2.1255000e+06   2.6051000e+00
   2.1265000e+06   2.6021000e+00
   2.1275000e+06   2.5990000e+00
   2.1285000e+06   2.5959000e+00
   2.1295000e+06   2.5929000e+00
   2.1305000e+06   2.5898000e+00
   2.1315000e+06   2.5867000e+00
   2.1325000e+06   2.5837000e+00
   2.1335000e+06   2.5806000e+00
   2.1345000e+06   2.5775000e+00
   2.1355000e+06   2.5744000e+00
   2.1365000e+06   2.5713000e+00
   2.1375000e+06   2.5682000e+00
   2.1385000e+06   2.5651000e+00
   2.1395000e+06   2.5620000e+00
   2.1405000e+06   2.5589000e+00
   2.1415000e+06   2.5557000e+00
   2.1425000e+06   2.5526000e+00
   2.1435000e+06   2.5495000e+00
   2.1445000e+06   2.5463000e+00
   2.1455000e+06   2.5432000e+00
   2.1465000e+06   2.5401000e+00
   2.1475000e+06   2.5369000e+00
   2.1485000e+06   2.5338000e+00
   2.1495000e+06   2.5306000e+00
   2.1505000e+06   2.5274000e+00
   2.1515000e+06   2.5243000e+00
   2.1525000e+06   2.5211000e+00
   2.1535000e+06   2.5179000e+00
   2.1545000e+06   2.5147000e+00
   2.1555000e+06   2.5116000e+00
   2.1565000e+06   2.5084000e+00
   2.1575000e+06   2.5052000e+00
   2.1585000e+06   2.5020000e+00
   2.1595000e+06   2.4988000e+00
   2.1605000e+06   2.4956000e+00
   2.1615000e+06   2.4923000e+00
   2.1625000e+06   2.4891000e+00
   2.1635000e+06   2.4859000e+00
   2.1645000e+06   2.4827000e+00
   2.1655000e+06   2.4794000e+00
   2.1665000e+06   2.4762000e+00
   2.1675000e+06   2.4730000e+00
   2.1685000e+06   2.4697000e+00
   2.1695000e+06   2.4665000e+00
   2.1705000e+06   2.4632000e+00
   2.1715000e+06   2.4600000e+00
   2.1725000e+06   2.4567000e+00
   2.1735000e+06   2.4534000e+00
   2.1745000e+06   2.4502000e+00
   2.1755000e+06   2.4469000e+00
   2.1765000e+06   2.4436000e+00
   2.1775000e+06   2.4403000e+00
   2.1785000e+06   2.4370000e+00
   2.1795000e+06   2.4337000e+00
   2.1805000e+06   2.4304000e+00
   2.1815000e+06   2.4271000e+00
   2.1825000e+06   2.4238000e+00
   2.1835000e+06   2.4205000e+00
   2.1845000e+06   2.4172000e+00
   2.1855000e+06   2.4139000e+00
   2.1865000e+06   2.4105000e+00
   2.1875000e+06   2.4072000e+00
   2.1885000e+06   2.4039000e+00
   2.1895000e+06   2.4005000e+00
   2.1905000e+06   2.3972000e+00
   2.1915000e+06   2.3938000e+00
   2.1925000e+06   2.3905000e+00
   2.1935000e+06   2.3871000e+00
   2.1945000e+06   2.3838000e+00
   2.1955000e+06   2.3804000e+00
   2.1965000e+06   2.3770000e+00
   2.1975000e+06   2.3736000e+00
   2.1985000e+06   2.3703000e+00
   2.1995000e+06   2.3669000e+00
   2.2005000e+06   2.3635000e+00
   2.2015000e+06   2.3601000e+00
   2.2025000e+06   2.3567000e+00
   2.2035000e+06   2.3533000e+00
   2.2045000e+06   2.3499000e+00
   2.2055000e+06   2.3465000e+00
   2.2065000e+06   2.3430000e+00
   2.2075000e+06   2.3396000e+00
   2.2085000e+06   2.3362000e+00
   2.2095000e+06   2.3328000e+00
   2.2105000e+06   2.3293000e+00
   2.2115000e+06   2.3259000e+00
   2.2125000e+06   2.3224000e+00
   2.2135000e+06   2.3190000e+00
   2.2145000e+06   2.3155000e+00
   2.2155000e+06   2.3121000e+00
   2.2165000e+06   2.3086000e+00
   2.2175000e+06   2.3051000e+00
   2.2185000e+06   2.3017000e+00
   2.2195000e+06   2.2982000e+00
   2.2205000e+06   2.2947000e+00
   2.2215000e+06   2.2912000e+00
   2.2225000e+06   2.2877000e+00
   2.2235000e+06   2.2842000e+00
   2.2245000e+06   2.2807000e+00
   2.2255000e+06   2.2772000e+00
   2.2265000e+06   2.2737000e+00
   2.2275000e+06   2.2702000e+00
   2.2285000e+06   2.2667000e+00
   2.2295000e+06   2.2631000e+00
   2.2305000e+06   2.2596000e+00
   2.2315000e+06   2.2561000e+00
   2.2325000e+06   2.2525000e+00
   2.2335000e+06   2.2490000e+00
   2.2345000e+06   2.2455000e+00
   2.2355000e+06   2.2419000e+00
   2.2365000e+06   2.2383000e+00
   2.2375000e+06   2.2348000e+00
   2.2385000e+06   2.2312000e+00
   2.2395000e+06   2.2276000e+00
   2.2405000e+06   2.2241000e+00
   2.2415000e+06   2.2205000e+00
   2.2425000e+06   2.2169000e+00
   2.2435000e+06   2.2133000e+00
   2.2445000e+06   2.2097000e+00
   2.2455000e+06   2.2061000e+00
   2.2465000e+06   2.2025000e+00
   2.2475000e+06   2.1989000e+00
   2.2485000e+06   2.1953000e+00
   2.2495000e+06   2.1917000e+00
   2.2505000e+06   2.1881000e+00
   2.2515000e+06   2.1844000e+00
   2.2525000e+06   2.1808000e+00
   2.2535000e+06   2.1772000e+00
   2.2545000e+06   1.4481000e+00
   2.2555000e+06   1.4460000e+00
   2.2565000e+06   1.4438000e+00
   2.2575000e+06   1.4417000e+00
   2.2585000e+06   1.4395000e+00
   2.2595000e+06   1.4373000e+00
   2.2605000e+06   1.4351000e+00
   2.2615000e+06   1.4330000e+00
   2.2625000e+06   1.4308000e+00
   2.2635000e+06   1.4286000e+00
   2.2645000e+06   1.4264000e+00
   2.2655000e+06   1.4242000e+00
   2.2665000e+06   1.4220000e+00
   2.2675000e+06   1.4199000e+00
   2.2685000e+06   1.4177000e+00
   2.2695000e+06   1.4155000e+00
   2.2705000e+06   1.4133000e+00
   2.2715000e+06   2.6707000e-01
   2.2725000e+06   2.6702000e-01
   2.2735000e+06   2.6698000e-01
   2.2745000e+06   2.6694000e-01
   2.2755000e+06   2.6689000e-01
   2.2765000e+06   2.6685000e-01
   2.2775000e+06   2.6681000e-01
   2.2785000e+06   2.6676000e-01
   2.2795000e+06   2.6672000e-01
   2.2805000e+06   2.6667000e-01
   2.2815000e+06   2.6663000e-01
   2.2825000e+06   2.6658000e-01
   2.2835000e+06   2.6654000e-01
   2.2845000e+06   2.6649000e-01
   2.2855000e+06   2.6644000e-01
   2.2865000e+06   2.6640000e-01
   2.2875000e+06   2.6635000e-01
   2.2885000e+06   2.6630000e-01
   2.2895000e+06   2.6626000e-01
   2.2905000e+06   2.6621000e-01
   2.2915000e+06   2.6616000e-01
   2.2925000e+06   2.6611000e-01
   2.2935000e+06   2.6606000e-01
   2.2945000e+06   2.6602000e-01
   2.2955000e+06   2.6597000e-01
   2.2965000e+06   2.6592000e-01
   2.2975000e+06   2.6587000e-01
   2.2985000e+06   2.6582000e-01
   2.2995000e+06   2.6577000e-01
   2.3005000e+06   2.6572000e-01
   2.3015000e+06   2.6567000e-01
   2.3025000e+06   2.6561000e-01
   2.3035000e+06   2.6556000e-01
   2.3045000e+06   2.6551000e-01
   2.3055000e+06   2.6546000e-01
   2.3065000e+06   2.6541000e-01
   2.3075000e+06   2.6536000e-01
   2.3085000e+06   2.6530000e-01
   2.3095000e+06   2.6525000e-01
   2.3105000e+06   2.6520000e-01
   2.3115000e+06   2.6514000e-01
   2.3125000e+06   2.6509000e-01
   2.3135000e+06   2.6504000e-01
   2.3145000e+06   2.6498000e-01
   2.3155000e+06   2.6493000e-01
   2.3165000e+06   2.6487000e-01
   2.3175000e+06   2.6482000e-01
   2.3185000e+06   2.6476000e-01
   2.3195000e+06   2.6470000e-01
   2.3205000e+06   2.6465000e-01
   2.3215000e+06   2.6459000e-01
   2.3225000e+06   2.6454000e-01
   2.3235000e+06   2.6448000e-01
   2.3245000e+06   2.6442000e-01
   2.3255000e+06   2.6436000e-01
   2.3265000e+06   2.6431000e-01
   2.3275000e+06   2.6425000e-01
   2.3285000e+06   2.6419000e-01
   2.3295000e+06   2.6413000e-01
   2.3305000e+06   2.6407000e-01
   2.3315000e+06   2.6401000e-01
   2.3325000e+06   2.6396000e-01
   2.3335000e+06   2.6390000e-01
   2.3345000e+06   2.6384000e-01
   2.3355000e+06   2.6378000e-01
   2.3365000e+06   2.6371000e-01
   2.3375000e+06   2.6365000e-01
   2.3385000e+06   2.6359000e-01
   2.3395000e+06   2.6353000e-01
   2.3405000e+06   2.6347000e-01
   2.3415000e+06   2.6341000e-01
   2.3425000e+06   2.6335000e-01
   2.3435000e+06   2.6328000e-01
   2.3445000e+06   2.6322000e-01
   2.3455000e+06   2.6316000e-01
   2.3465000e+06   2.6309000e-01
   2.3475000e+06   2.6303000e-01
   2.3485000e+06   2.6297000e-01
   2.3495000e+06   2.6290000e-01
   2.3505000e+06   2.6284000e-01
   2.3515000e+06   2.6277000e-01
   2.3525000e+06   2.6271000e-01
   2.3535000e+06   2.6264000e-01
   2.3545000e+06   2.6258000e-01
   2.3555000e+06   2.6251000e-01
   2.3565000e+06   2.6245000e-01
   2.3575000e+06   2.6238000e-01
   2.3585000e+06   2.6231000e-01
   2.3595000e+06   2.6225000e-01
   2.3605000e+06   2.6218000e-01
   2.3615000e+06   2.6211000e-01
   2.3625000e+06   2.6204000e-01
   2.3635000e+06   2.6198000e-01
   2.3645000e+06   2.6191000e-01
   2.3655000e+06   2.6184000e-01
   2.3665000e+06   2.6177000e-01
   2.3675000e+06   2.6170000e-01
   2.3685000e+06   2.6163000e-01
   2.3695000e+06   2.6156000e-01
   2.3705000e+06   2.6149000e-01
   2.3715000e+06   2.6142000e-01
   2.3725000e+06   2.6135000e-01
   2.3735000e+06   2.6128000e-01
   2.3745000e+06   2.6121000e-01
   2.3755000e+06   2.6114000e-01
   2.3765000e+06   2.6107000e-01
   2.3775000e+06   2.6100000e-01
   2.3785000e+06   2.6092000e-01
   2.3795000e+06   2.6085000e-01
   2.3805000e+06   2.6078000e-01
   2.3815000e+06   2.6071000e-01
   2.3825000e+06   2.6063000e-01
   2.3835000e+06   2.6056000e-01
   2.3845000e+06   2.6049000e-01
   2.3855000e+06   2.6041000e-01
   2.3865000e+06   2.6034000e-01
   2.3875000e+06   2.6026000e-01
   2.3885000e+06   2.6019000e-01
   2.3895000e+06   2.6011000e-01
   2.3905000e+06   2.6004000e-01
   2.3915000e+06   2.5996000e-01
   2.3925000e+06   2.5989000e-01
   2.3935000e+06   2.5981000e-01
   2.3945000e+06   2.5973000e-01
   2.3955000e+06   2.5966000e-01
   2.3965000e+06   2.5958000e-01
   2.3975000e+06   2.5950000e-01
   2.3985000e+06   2.5942000e-01
   2.3995000e+06   2.5935000e-01
   2.4005000e+06   2.5927000e-01
   2.4015000e+06   2.5919000e-01
   2.4025000e+06   2.5911000e-01
   2.4035000e+06   2.5903000e-01
   2.4045000e+06   2.5895000e-01
   2.4055000e+06   2.5887000e-01
   2.4065000e+06   2.5879000e-01
   2.4075000e+06   2.5871000e-01
   2.4085000e+06   2.5863000e-01
   2.4095000e+06   2.5855000e-01
   2.4105000e+06   2.5847000e-01
   2.4115000e+06   2.5839000e-01
   2.4125000e+06   2.5831000e-01
   2.4135000e+06   2.5823000e-01
   2.4145000e+06   2.5812000e-01
   2.4155000e+06   2.5804000e-01
   2.4165000e+06   2.5796000e-01
   2.4175000e+06   2.5788000e-01
   2.4185000e+06   2.5779000e-01
   2.4195000e+06   2.5771000e-01
   2.4205000e+06   2.5763000e-01
   2.4215000e+06   2.5754000e-01
   2.4225000e+06   2.5746000e-01
   2.4235000e+06   2.5737000e-01
   2.4245000e+06   2.5729000e-01
   2.4255000e+06   2.5720000e-01
   2.4265000e+06   2.5712000e-01
   2.4275000e+06   2.5703000e-01
   2.4285000e+06   2.5695000e-01
   2.4295000e+06   2.5686000e-01
   2.4305000e+06   2.5677000e-01
   2.4315000e+06   2.5669000e-01
   2.4325000e+06   2.5660000e-01
   2.4335000e+06   2.5651000e-01
   2.4345000e+06   2.5643000e-01
   2.4355000e+06   2.5634000e-01
   2.4365000e+06   2.5625000e-01
   2.4375000e+06   2.5616000e-01
   2.4385000e+06   2.5607000e-01
   2.4395000e+06   2.5598000e-01
   2.4405000e+06   2.5589000e-01
   2.4415000e+06   2.5581000e-01
   2.4425000e+06   2.5572000e-01
   2.4435000e+06   2.5563000e-01
   2.4445000e+06   2.5554000e-01
   2.4455000e+06   2.5544000e-01
   2.4465000e+06   2.5535000e-01
   2.4475000e+06   2.5526000e-01
   2.4485000e+06   2.5517000e-01
   2.4495000e+06   2.5508000e-01
   2.4505000e+06   2.5499000e-01
   2.4515000e+06   2.5490000e-01
   2.4525000e+06   2.5480000e-01
   2.4535000e+06   2.5471000e-01
   2.4545000e+06   2.5462000e-01
   2.4555000e+06   2.5452000e-01
   2.4565000e+06   2.5443000e-01
   2.4575000e+06   2.5434000e-01
   2.4585000e+06   2.5424000e-01
   2.4595000e+06   2.5415000e-01
   2.4605000e+06   2.5405000e-01
   2.4615000e+06   2.5396000e-01
   2.4625000e+06   2.5386000e-01
   2.4635000e+06   2.5377000e-01
   2.4645000e+06   2.5367000e-01
   2.4655000e+06   2.5358000e-01
   2.4665000e+06   2.5348000e-01
   2.4675000e+06   2.5338000e-01
   2.4685000e+06   2.5329000e-01
   2.4695000e+06   2.5319000e-01
   2.4705000e+06   2.5309000e-01
   2.4715000e+06   2.5300000e-01
   2.4725000e+06   2.5290000e-01
   2.4735000e+06   2.5280000e-01
   2.4745000e+06   2.5270000e-01
   2.4755000e+06   2.5260000e-01
   2.4765000e+06   2.5250000e-01
   2.4775000e+06   2.5240000e-01
   2.4785000e+06   2.5230000e-01
   2.4795000e+06   2.5220000e-01
   2.4805000e+06   2.5210000e-01
   2.4815000e+06   2.5200000e-01
   2.4825000e+06   2.5190000e-01
   2.4835000e+06   2.5180000e-01
   2.4845000e+06   2.5170000e-01
   2.4855000e+06   2.5160000e-01
   2.4865000e+06   2.5150000e-01
   2.4875000e+06   2.5140000e-01
   2.4885000e+06   2.5129000e-01
   2.4895000e+06   2.5119000e-01
   2.4905000e+06   2.5109000e-01
   2.4915000e+06   2.5099000e-01
   2.4925000e+06   2.5088000e-01
   2.4935000e+06   2.5078000e-01
   2.4945000e+06   2.5067000e-01
   2.4955000e+06   2.5057000e-01
   2.4965000e+06   2.5047000e-01
   2.4975000e+06   2.5036000e-01
   2.4985000e+06   2.5026000e-01
   2.4995000e+06   2.5015000e-01
   2.5005000e+06   2.5005000e-01
   2.5015000e+06   2.4994000e-01
   2.5025000e+06   2.4983000e-01
   2.5035000e+06   2.4973000e-01
   2.5045000e+06   2.4962000e-01
   2.5055000e+06   2.4951000e-01
   2.5065000e+06   2.4941000e-01
   2.5075000e+06   2.4930000e-01
   2.5085000e+06   2.4919000e-01
   2.5095000e+06   2.4908000e-01
   2.5105000e+06   2.4898000e-01
   2.5115000e+06   2.4887000e-01
   2.5125000e+06   2.4876000e-01
   2.5135000e+06   2.4865000e-01
   2.5145000e+06   2.4854000e-01
   2.5155000e+06   2.4843000e-01
   2.5165000e+06   2.4832000e-01
   2.5175000e+06   2.4821000e-01
   2.5185000e+06   2.4810000e-01
   2.5195000e+06   2.4799000e-01
   2.5205000e+06   2.4788000e-01
   2.5215000e+06   2.4777000e-01
   2.5225000e+06   2.4766000e-01
   2.5235000e+06   2.4755000e-01
   2.5245000e+06   2.4743000e-01
   2.5255000e+06   2.4732000e-01
   2.5265000e+06   2.4721000e-01
   2.5275000e+06   2.4710000e-01
   2.5285000e+06   2.4698000e-01
   2.5295000e+06   2.4687000e-01
   2.5305000e+06   2.4676000e-01
   2.5315000e+06   2.4664000e-01
   2.5325000e+06   2.4653000e-01
   2.5335000e+06   2.4641000e-01
   2.5345000e+06   2.4630000e-01
   2.5355000e+06   2.4619000e-01
   2.5365000e+06   2.4607000e-01
   2.5375000e+06   2.4596000e-01
   2.5385000e+06   2.4584000e-01
   2.5395000e+06   2.4572000e-01
   2.5405000e+06   2.4561000e-01
   2.5415000e+06   2.4549000e-01
   2.5425000e+06   2.4537000e-01
   2.5435000e+06   2.4526000e-01
   2.5445000e+06   2.4514000e-01
   2.5455000e+06   2.4502000e-01
   2.5465000e+06   2.4490000e-01
   2.5475000e+06   2.4479000e-01
   2.5485000e+06   2.4467000e-01
   2.5495000e+06   2.4455000e-01
   2.5505000e+06   2.4443000e-01
   2.5515000e+06   2.4431000e-01
   2.5525000e+06   2.4419000e-01
   2.5535000e+06   2.4407000e-01
   2.5545000e+06   2.4395000e-01
   2.5555000e+06   2.4383000e-01
   2.5565000e+06   2.4371000e-01
   2.5575000e+06   2.4359000e-01
   2.5585000e+06   2.4347000e-01
   2.5595000e+06   2.4335000e-01
   2.5605000e+06   2.4323000e-01
   2.5615000e+06   2.4311000e-01
   2.5625000e+06   2.4298000e-01
   2.5635000e+06   2.4286000e-01
   2.5645000e+06   2.4274000e-01
   2.5655000e+06   2.4262000e-01
   2.5665000e+06   2.4249000e-01
   2.5675000e+06   2.4237000e-01
   2.5685000e+06   2.4225000e-01
   2.5695000e+06   2.4212000e-01
   2.5705000e+06   2.4200000e-01
   2.5715000e+06   2.4188000e-01
   2.5725000e+06   2.4175000e-01
   2.5735000e+06   2.4163000e-01
   2.5745000e+06   2.4150000e-01
   2.5755000e+06   2.4138000e-01
   2.5765000e+06   2.4125000e-01
   2.5775000e+06   2.4112000e-01
   2.5785000e+06   2.4100000e-01
   2.5795000e+06   2.4087000e-01
   2.5805000e+06   2.4074000e-01
   2.5815000e+06   2.4062000e-01
   2.5825000e+06   2.4049000e-01
   2.5835000e+06   2.4036000e-01
   2.5845000e+06   2.4023000e-01
   2.5855000e+06   2.4011000e-01
   2.5865000e+06   2.3998000e-01
   2.5875000e+06   2.3985000e-01
   2.5885000e+06   2.3972000e-01
   2.5895000e+06   2.3959000e-01
   2.5905000e+06   2.3946000e-01
   2.5915000e+06   2.3933000e-01
   2.5925000e+06   2.3920000e-01
   2.5935000e+06   2.3907000e-01
   2.5945000e+06   2.3894000e-01
   2.5955000e+06   2.3881000e-01
   2.5965000e+06   2.3868000e-01
   2.5975000e+06   2.3855000e-01
   2.5985000e+06   2.3842000e-01
   2.5995000e+06   2.3829000e-01
   2.6005000e+06   2.3816000e-01
   2.6015000e+06   2.3802000e-01
   2.6025000e+06   2.3789000e-01
   2.6035000e+06   2.3776000e-01
   2.6045000e+06   2.3763000e-01
   2.6055000e+06   2.3749000e-01
   2.6065000e+06   2.3736000e-01
   2.6075000e+06   2.3723000e-01
   2.6085000e+06   2.3709000e-01
   2.6095000e+06   2.3696000e-01
   2.6105000e+06   2.3682000e-01
   2.6115000e+06   2.3669000e-01
   2.6125000e+06   2.3655000e-01
   2.6135000e+06   2.3642000e-01
   2.6145000e+06   2.3628000e-01
   2.6155000e+06   2.3615000e-01
   2.6165000e+06   2.3601000e-01
   2.6175000e+06   2.3587000e-01
   2.6185000e+06   2.3574000e-01
   2.6195000e+06   2.3560000e-01
   2.6205000e+06   2.3546000e-01
   2.6215000e+06   2.3533000e-01
   2.6225000e+06   2.3519000e-01
   2.6235000e+06   2.3505000e-01
   2.6245000e+06   2.3491000e-01
   2.6255000e+06   2.3478000e-01
   2.6265000e+06   2.3464000e-01
   2.6275000e+06   2.3450000e-01
   2.6285000e+06   2.3436000e-01
   2.6295000e+06   2.3422000e-01
   2.6305000e+06   2.3408000e-01
   2.6315000e+06   2.3394000e-01
   2.6325000e+06   2.3380000e-01
   2.6335000e+06   2.3366000e-01
   2.6345000e+06   2.3352000e-01
   2.6355000e+06   2.3338000e-01
   2.6365000e+06   2.3324000e-01
   2.6375000e+06   2.3310000e-01
   2.6385000e+06   2.3295000e-01
   2.6395000e+06   2.3281000e-01
   2.6405000e+06   2.3267000e-01
   2.6415000e+06   2.3253000e-01
   2.6425000e+06   2.3239000e-01
   2.6435000e+06   2.3224000e-01
   2.6445000e+06   2.3210000e-01
   2.6455000e+06   2.3196000e-01
   2.6465000e+06   2.3181000e-01
   2.6475000e+06   2.3167000e-01
   2.6485000e+06   2.3153000e-01
   2.6495000e+06   2.3138000e-01
   2.6505000e+06   2.3124000e-01
   2.6515000e+06   2.3109000e-01
   2.6525000e+06   2.3095000e-01
   2.6535000e+06   2.3080000e-01
   2.6545000e+06   2.3066000e-01
   2.6555000e+06   2.3051000e-01
   2.6565000e+06   2.3036000e-01
   2.6575000e+06   2.3022000e-01
   2.6585000e+06   2.3007000e-01
   2.6595000e+06   2.2992000e-01
   2.6605000e+06   2.2978000e-01
   2.6615000e+06   2.2963000e-01
   2.6625000e+06   2.2948000e-01
   2.6635000e+06   2.2933000e-01
   2.6645000e+06   2.2919000e-01
   2.6655000e+06   2.2904000e-01
   2.6665000e+06   2.2889000e-01
   2.6675000e+06   2.2874000e-01
   2.6685000e+06   2.2859000e-01
   2.6695000e+06   2.2844000e-01
   2.6705000e+06   2.2829000e-01
   2.6715000e+06   2.2814000e-01
   2.6725000e+06   2.2799000e-01
   2.6735000e+06   2.2784000e-01
   2.6745000e+06   2.2769000e-01
   2.6755000e+06   2.2754000e-01
   2.6765000e+06   2.2739000e-01
   2.6775000e+06   2.2724000e-01
   2.6785000e+06   2.2709000e-01
   2.6795000e+06   2.2694000e-01
   2.6805000e+06   2.2678000e-01
   2.6815000e+06   2.2663000e-01
   2.6825000e+06   2.2648000e-01
   2.6835000e+06   2.2633000e-01
   2.6845000e+06   2.2617000e-01
   2.6855000e+06   2.2602000e-01
   2.6865000e+06   2.2587000e-01
   2.6875000e+06   2.2571000e-01
   2.6885000e+06   2.2556000e-01
   2.6895000e+06   2.2540000e-01
   2.6905000e+06   2.2525000e-01
   2.6915000e+06   2.2510000e-01
   2.6925000e+06   2.2494000e-01
   2.6935000e+06   2.2479000e-01
   2.6945000e+06   2.2463000e-01
   2.6955000e+06   2.2447000e-01
   2.6965000e+06   2.2432000e-01
   2.6975000e+06   2.2416000e-01
   2.6985000e+06   2.2401000e-01
   2.6995000e+06   2.2385000e-01
   2.7005000e+06   2.2369000e-01
   2.7015000e+06   2.2354000e-01
   2.7025000e+06   2.2338000e-01
   2.7035000e+06   2.2322000e-01
   2.7045000e+06   2.2306000e-01
   2.7055000e+06   2.2290000e-01
   2.7065000e+06   2.2275000e-01
   2.7075000e+06   2.2259000e-01
   2.7085000e+06   2.2243000e-01
   2.7095000e+06   2.2227000e-01
   2.7105000e+06   2.2211000e-01
   2.7115000e+06   2.2195000e-01
   2.7125000e+06   2.2179000e-01
   2.7135000e+06   2.2163000e-01
   2.7145000e+06   2.2147000e-01
   2.7155000e+06   2.2131000e-01
   2.7165000e+06   2.2115000e-01
   2.7175000e+06   2.2099000e-01
   2.7185000e+06   2.2083000e-01
   2.7195000e+06   2.2067000e-01
   2.7205000e+06   2.2051000e-01
   2.7215000e+06   2.2034000e-01
   2.7225000e+06   2.2018000e-01
   2.7235000e+06   2.2002000e-01
   2.7245000e+06   2.1986000e-01
   2.7255000e+06   2.1969000e-01
   2.7265000e+06   2.1953000e-01
   2.7275000e+06   2.1937000e-01
   2.7285000e+06   2.1920000e-01
   2.7295000e+06   2.1904000e-01
   2.7305000e+06   2.1888000e-01
   2.7315000e+06   2.1871000e-01
   2.7325000e+06   2.1855000e-01
   2.7335000e+06   2.1838000e-01
   2.7345000e+06   2.1822000e-01
   2.7355000e+06   2.1805000e-01
   2.7365000e+06   2.1789000e-01
   2.7375000e+06   2.1772000e-01
   2.7385000e+06   2.1756000e-01
   2.7395000e+06   2.1739000e-01
   2.7405000e+06   2.1722000e-01
   2.7415000e+06   2.1706000e-01
   2.7425000e+06   2.1689000e-01
   2.7435000e+06   2.1672000e-01
   2.7445000e+06   2.1656000e-01
   2.7455000e+06   2.1639000e-01
   2.7465000e+06   2.1622000e-01
   2.7475000e+06   2.1605000e-01
   2.7485000e+06   2.1588000e-01
   2.7495000e+06   2.1572000e-01
   2.7505000e+06   2.1555000e-01
   2.7515000e+06   2.1538000e-01
   2.7525000e+06   2.1521000e-01
   2.7535000e+06   2.1504000e-01
   2.7545000e+06   2.1487000e-01
   2.7555000e+06   2.1470000e-01
   2.7565000e+06   2.1453000e-01
   2.7575000e+06   2.1436000e-01
   2.7585000e+06   2.1419000e-01
   2.7595000e+06   2.1402000e-01
   2.7605000e+06   2.1385000e-01
   2.7615000e+06   2.1368000e-01
   2.7625000e+06   2.1351000e-01
   2.7635000e+06   2.1333000e-01
   2.7645000e+06   2.1316000e-01
   2.7655000e+06   2.1299000e-01
   2.7665000e+06   2.1282000e-01
   2.7675000e+06   2.1265000e-01
   2.7685000e+06   2.1247000e-01
   2.7695000e+06   2.1230000e-01
   2.7705000e+06   2.1213000e-01
   2.7715000e+06   2.1195000e-01
   2.7725000e+06   2.1178000e-01
   2.7735000e+06   2.1161000e-01
   2.7745000e+06   2.1143000e-01
   2.7755000e+06   2.1126000e-01
   2.7765000e+06   2.1108000e-01
   2.7775000e+06   2.1091000e-01
   2.7785000e+06   2.1073000e-01
   2.7795000e+06   2.1056000e-01
   2.7805000e+06   2.1038000e-01
   2.7815000e+06   2.1021000e-01
   2.7825000e+06   2.1003000e-01
   2.7835000e+06   2.0985000e-01
   2.7845000e+06   2.0968000e-01
   2.7855000e+06   2.0950000e-01
   2.7865000e+06   2.0932000e-01
   2.7875000e+06   2.0915000e-01
   2.7885000e+06   2.0897000e-01
   2.7895000e+06   2.0879000e-01
   2.7905000e+06   2.0862000e-01
   2.7915000e+06   2.0844000e-01
   2.7925000e+06   2.0826000e-01
   2.7935000e+06   2.0808000e-01
   2.7945000e+06   2.0790000e-01
   2.7955000e+06   2.0772000e-01
   2.7965000e+06   2.0755000e-01
   2.7975000e+06   2.0737000e-01
   2.7985000e+06   2.0719000e-01
   2.7995000e+06   2.0701000e-01
   2.8005000e+06   2.0683000e-01
   2.8015000e+06   2.0665000e-01
   2.8025000e+06   2.0647000e-01
   2.8035000e+06   2.0629000e-01
   2.8045000e+06   2.0611000e-01
   2.8055000e+06   2.0592000e-01
   2.8065000e+06   2.0574000e-01
   2.8075000e+06   2.0556000e-01
   2.8085000e+06   2.0538000e-01
   2.8095000e+06   2.0520000e-01
   2.8105000e+06   2.0502000e-01
   2.8115000e+06   2.0483000e-01
   2.8125000e+06   2.0465000e-01
   2.8135000e+06   2.0447000e-01
   2.8145000e+06   2.0429000e-01
   2.8155000e+06   2.0410000e-01
   2.8165000e+06   2.0392000e-01
   2.8175000e+06   2.0374000e-01
   2.8185000e+06   2.0355000e-01
   2.8195000e+06   2.0337000e-01
   2.8205000e+06   2.0319000e-01
   2.8215000e+06   2.0300000e-01
   2.8225000e+06   2.0282000e-01
   2.8235000e+06   2.0263000e-01
   2.8245000e+06   2.0245000e-01
   2.8255000e+06   2.0226000e-01
   2.8265000e+06   2.0208000e-01
   2.8275000e+06   2.0189000e-01
   2.8285000e+06   2.0170000e-01
   2.8295000e+06   2.0152000e-01
   2.8305000e+06   2.0133000e-01
   2.8315000e+06   2.0115000e-01
   2.8325000e+06   2.0096000e-01
   2.8335000e+06   2.0077000e-01
   2.8345000e+06   2.0059000e-01
   2.8355000e+06   2.0040000e-01
   2.8365000e+06   2.0021000e-01
   2.8375000e+06   2.0002000e-01
   2.8385000e+06   1.9984000e-01
   2.8395000e+06   1.9965000e-01
   2.8405000e+06   1.9946000e-01
   2.8415000e+06   1.9927000e-01
   2.8425000e+06   1.9908000e-01
   2.8435000e+06   1.9889000e-01
   2.8445000e+06   1.9870000e-01
   2.8455000e+06   1.9851000e-01
   2.8465000e+06   1.9832000e-01
   2.8475000e+06   1.9813000e-01
   2.8485000e+06   1.9795000e-01
   2.8495000e+06   1.9775000e-01
   2.8505000e+06   1.9756000e-01
   2.8515000e+06   1.9737000e-01
   2.8525000e+06   1.9718000e-01
   2.8535000e+06   1.9699000e-01
   2.8545000e+06   1.9680000e-01
   2.8555000e+06   1.9661000e-01
   2.8565000e+06   1.9642000e-01
   2.8575000e+06   1.9623000e-01
   2.8585000e+06   1.9603000e-01
   2.8595000e+06   1.9584000e-01
   2.8605000e+06   1.9565000e-01
   2.8615000e+06   1.9546000e-01
   2.8625000e+06   1.9526000e-01
   2.8635000e+06   1.9507000e-01
   2.8645000e+06   1.9488000e-01
   2.8655000e+06   1.9469000e-01
   2.8665000e+06   1.9449000e-01
   2.8675000e+06   1.9430000e-01
   2.8685000e+06   1.9410000e-01
   2.8695000e+06   1.9391000e-01
   2.8705000e+06   1.9372000e-01
   2.8715000e+06   1.9352000e-01
   2.8725000e+06   1.9333000e-01
   2.8735000e+06   1.9313000e-01
   2.8745000e+06   1.9294000e-01
   2.8755000e+06   1.9274000e-01
   2.8765000e+06   1.9255000e-01
   2.8775000e+06   1.9235000e-01
   2.8785000e+06   1.9215000e-01
   2.8795000e+06   1.9196000e-01
   2.8805000e+06   1.9176000e-01
   2.8815000e+06   1.9156000e-01
   2.8825000e+06   1.9137000e-01
   2.8835000e+06   1.9117000e-01
   2.8845000e+06   1.9097000e-01
   2.8855000e+06   1.9078000e-01
   2.8865000e+06   1.9058000e-01
   2.8875000e+06   1.9038000e-01
   2.8885000e+06   1.9018000e-01
   2.8895000e+06   1.8999000e-01
   2.8905000e+06   1.8979000e-01
   2.8915000e+06   1.8959000e-01
   2.8925000e+06   1.8939000e-01
   2.8935000e+06   1.8919000e-01
   2.8945000e+06   1.8899000e-01
   2.8955000e+06   1.8879000e-01
   2.8965000e+06   1.8859000e-01
   2.8975000e+06   1.8840000e-01
   2.8985000e+06   1.8820000e-01
   2.8995000e+06   1.8800000e-01
   2.9005000e+06   1.8780000e-01
   2.9015000e+06   1.8760000e-01
   2.9025000e+06   1.8739000e-01
   2.9035000e+06   1.8719000e-01
   2.9045000e+06   1.8699000e-01
   2.9055000e+06   1.8679000e-01
   2.9065000e+06   1.8659000e-01
   2.9075000e+06   1.8639000e-01
   2.9085000e+06   1.8619000e-01
   2.9095000e+06   1.8599000e-01
   2.9105000e+06   1.8578000e-01
   2.9115000e+06   1.8558000e-01
   2.9125000e+06   1.8538000e-01
   2.9135000e+06   1.8518000e-01
   2.9145000e+06   1.8497000e-01
   2.9155000e+06   1.8477000e-01
   2.9165000e+06   1.8457000e-01
   2.9175000e+06   1.8437000e-01
   2.9185000e+06   1.8416000e-01
   2.9195000e+06   1.8396000e-01
   2.9205000e+06   1.8376000e-01
   2.9215000e+06   1.8355000e-01
   2.9225000e+06   1.8335000e-01
   2.9235000e+06   1.8314000e-01
   2.9245000e+06   1.8294000e-01
   2.9255000e+06   1.8273000e-01
   2.9265000e+06   1.8253000e-01
   2.9275000e+06   1.8232000e-01
   2.9285000e+06   1.8212000e-01
   2.9295000e+06   1.8191000e-01
   2.9305000e+06   1.8171000e-01
   2.9315000e+06   1.8150000e-01
   2.9325000e+06   1.8130000e-01
   2.9335000e+06   1.8109000e-01
   2.9345000e+06   1.8088000e-01
   2.9355000e+06   1.8068000e-01
   2.9365000e+06   1.8047000e-01
   2.9375000e+06   1.8026000e-01
   2.9385000e+06   1.8006000e-01
   2.9395000e+06   1.7985000e-01
   2.9405000e+06   1.7964000e-01
   2.9415000e+06   1.7944000e-01
   2.9425000e+06   1.7923000e-01
   2.9435000e+06   1.7902000e-01
   2.9445000e+06   1.7881000e-01
   2.9455000e+06   1.7860000e-01
   2.9465000e+06   1.7840000e-01
   2.9475000e+06   1.7819000e-01
   2.9485000e+06   1.7798000e-01
   2.9495000e+06   1.7777000e-01
   2.9505000e+06   1.7756000e-01
   2.9515000e+06   1.7735000e-01
   2.9525000e+06   1.7714000e-01
   2.9535000e+06   1.7693000e-01
   2.9545000e+06   1.7672000e-01
   2.9555000e+06   1.7651000e-01
   2.9565000e+06   1.7630000e-01
   2.9575000e+06   1.7609000e-01
   2.9585000e+06   1.7588000e-01
   2.9595000e+06   1.7567000e-01
   2.9605000e+06   1.7546000e-01
   2.9615000e+06   1.7525000e-01
   2.9625000e+06   1.7504000e-01
   2.9635000e+06   1.7483000e-01
   2.9645000e+06   1.7462000e-01
   2.9655000e+06   1.7441000e-01
   2.9665000e+06   1.7420000e-01
   2.9675000e+06   1.7398000e-01
   2.9685000e+06   1.7377000e-01
   2.9695000e+06   1.7356000e-01
   2.9705000e+06   1.7335000e-01
   2.9715000e+06   1.7314000e-01
   2.9725000e+06   1.7292000e-01
   2.9735000e+06   1.7271000e-01
   2.9745000e+06   1.7250000e-01
   2.9755000e+06   1.7228000e-01
   2.9765000e+06   1.7207000e-01
   2.9775000e+06   1.7186000e-01
   2.9785000e+06   1.7165000e-01
   2.9795000e+06   1.7143000e-01
   2.9805000e+06   1.7122000e-01
   2.9815000e+06   1.7100000e-01
   2.9825000e+06   1.7079000e-01
   2.9835000e+06   1.7058000e-01
   2.9845000e+06   1.7036000e-01
   2.9855000e+06   1.7015000e-01
   2.9865000e+06   1.6993000e-01
   2.9875000e+06   1.6972000e-01
   2.9885000e+06   1.6950000e-01
   2.9895000e+06   1.6929000e-01
   2.9905000e+06   1.6907000e-01
   2.9915000e+06   1.6886000e-01
   2.9925000e+06   1.6864000e-01
   2.9935000e+06   1.6842000e-01
   2.9945000e+06   1.6821000e-01
   2.9955000e+06   1.6799000e-01
   2.9965000e+06   1.6778000e-01
   2.9975000e+06   1.6756000e-01
   2.9985000e+06   1.6734000e-01
   2.9995000e+06   1.6713000e-01
   3.0005000e+06   1.6691000e-01
   3.0015000e+06   1.6669000e-01
   3.0025000e+06   1.6648000e-01
   3.0035000e+06   1.6626000e-01
   3.0045000e+06   1.6604000e-01
   3.0055000e+06   1.6582000e-01
   3.0065000e+06   1.6561000e-01
   3.0075000e+06   1.6539000e-01
   3.0085000e+06   1.6517000e-01
   3.0095000e+06   1.6495000e-01
   3.0105000e+06   1.6474000e-01
   3.0115000e+06   1.6452000e-01
   3.0125000e+06   1.6430000e-01
   3.0135000e+06   1.6408000e-01
   3.0145000e+06   1.6386000e-01
   3.0155000e+06   1.6364000e-01
   3.0165000e+06   1.6342000e-01
   3.0175000e+06   1.6320000e-01
   3.0185000e+06   1.6298000e-01
   3.0195000e+06   1.6277000e-01
   3.0205000e+06   1.6255000e-01
   3.0215000e+06   1.6233000e-01
   3.0225000e+06   1.6211000e-01
   3.0235000e+06   1.6189000e-01
   3.0245000e+06   1.6167000e-01
   3.0255000e+06   1.6145000e-01
   3.0265000e+06   1.6123000e-01
   3.0275000e+06   1.6100000e-01
   3.0285000e+06   1.6078000e-01
   3.0295000e+06   1.6056000e-01
   3.0305000e+06   1.6034000e-01
   3.0315000e+06   1.6012000e-01
   3.0325000e+06   1.5990000e-01
   3.0335000e+06   1.5968000e-01
   3.0345000e+06   1.5946000e-01
   3.0355000e+06   1.5924000e-01
   3.0365000e+06   1.5901000e-01
   3.0375000e+06   1.5879000e-01
   3.0385000e+06   1.5857000e-01
   3.0395000e+06   1.5835000e-01
   3.0405000e+06   1.5813000e-01
   3.0415000e+06   1.5790000e-01
   3.0425000e+06   1.5768000e-01
   3.0435000e+06   1.5746000e-01
   3.0445000e+06   1.5724000e-01
   3.0455000e+06   1.5701000e-01
   3.0465000e+06   1.5679000e-01
   3.0475000e+06   1.5657000e-01
   3.0485000e+06   1.5634000e-01
   3.0495000e+06   1.5612000e-01
   3.0505000e+06   1.5590000e-01
   3.0515000e+06   1.5567000e-01
   3.0525000e+06   1.5545000e-01
   3.0535000e+06   1.5523000e-01
   3.0545000e+06   1.5500000e-01
   3.0555000e+06   1.5478000e-01
   3.0565000e+06   1.5455000e-01
   3.0575000e+06   1.5433000e-01
   3.0585000e+06   1.5411000e-01
   3.0595000e+06   1.5388000e-01
   3.0605000e+06   1.5366000e-01
   3.0615000e+06   1.5343000e-01
   3.0625000e+06   1.5321000e-01
   3.0635000e+06   1.5298000e-01
   3.0645000e+06   1.5276000e-01
   3.0655000e+06   1.5253000e-01
   3.0665000e+06   1.5231000e-01
   3.0675000e+06   1.5208000e-01
   3.0685000e+06   1.5186000e-01
   3.0695000e+06   1.5163000e-01
   3.0705000e+06   1.5140000e-01
   3.0715000e+06   1.5118000e-01
   3.0725000e+06   1.5095000e-01
   3.0735000e+06   1.5073000e-01
   3.0745000e+06   1.5050000e-01
   3.0755000e+06   1.5027000e-01
   3.0765000e+06   1.5005000e-01
   3.0775000e+06   1.4982000e-01
   3.0785000e+06   1.4959000e-01
   3.0795000e+06   1.4937000e-01
   3.0805000e+06   1.4914000e-01
   3.0815000e+06   1.4891000e-01
   3.0825000e+06   1.4869000e-01
   3.0835000e+06   1.4846000e-01
   3.0845000e+06   1.4823000e-01
   3.0855000e+06   1.4800000e-01
   3.0865000e+06   1.4778000e-01
   3.0875000e+06   1.4755000e-01
   3.0885000e+06   1.4732000e-01
   3.0895000e+06   1.4709000e-01
   3.0905000e+06   1.4687000e-01
   3.0915000e+06   1.4664000e-01
   3.0925000e+06   1.4641000e-01
   3.0935000e+06   1.4618000e-01
   3.0945000e+06   1.4595000e-01
   3.0955000e+06   1.4573000e-01
   3.0965000e+06   1.4550000e-01
   3.0975000e+06   1.4527000e-01
   3.0985000e+06   1.4504000e-01
   3.0995000e+06   1.4481000e-01
   3.1005000e+06   1.4458000e-01
   3.1015000e+06   1.4435000e-01
   3.1025000e+06   1.4412000e-01
   3.1035000e+06   1.4390000e-01
   3.1045000e+06   1.4367000e-01
   3.1055000e+06   1.4344000e-01
   3.1065000e+06   1.4321000e-01
   3.1075000e+06   1.4298000e-01
   3.1085000e+06   1.4275000e-01
   3.1095000e+06   1.4252000e-01
   3.1105000e+06   1.4229000e-01
   3.1115000e+06   1.4206000e-01
   3.1125000e+06   1.4183000e-01
   3.1135000e+06   1.4160000e-01
   3.1145000e+06   1.4137000e-01
   3.1155000e+06   1.4114000e-01
   3.1165000e+06   1.4091000e-01
   3.1175000e+06   1.4068000e-01
   3.1185000e+06   1.4045000e-01
   3.1195000e+06   1.4022000e-01
   3.1205000e+06   1.3999000e-01
   3.1215000e+06   1.3976000e-01
   3.1225000e+06   1.3953000e-01
   3.1235000e+06   1.3929000e-01
   3.1245000e+06   1.3906000e-01
   3.1255000e+06   1.3883000e-01
   3.1265000e+06   1.3860000e-01
   3.1275000e+06   1.3837000e-01
   3.1285000e+06   1.3814000e-01
   3.1295000e+06   1.3791000e-01
   3.1305000e+06   1.3768000e-01
   3.1315000e+06   1.3744000e-01
   3.1325000e+06   1.3721000e-01
   3.1335000e+06   1.3698000e-01
   3.1345000e+06   1.3675000e-01
   3.1355000e+06   1.3652000e-01
   3.1365000e+06   1.3629000e-01
   3.1375000e+06   1.3605000e-01
   3.1385000e+06   1.3582000e-01
   3.1395000e+06   1.3559000e-01
   3.1405000e+06   1.3536000e-01
   3.1415000e+06   1.3513000e-01
   3.1425000e+06   1.3489000e-01
   3.1435000e+06   1.3466000e-01
   3.1445000e+06   1.3443000e-01
   3.1455000e+06   1.3420000e-01
   3.1465000e+06   1.3396000e-01
   3.1475000e+06   1.3373000e-01
   3.1485000e+06   1.3350000e-01
   3.1495000e+06   1.3327000e-01
   3.1505000e+06   1.3303000e-01
   3.1515000e+06   1.3280000e-01
   3.1525000e+06   1.3257000e-01
   3.1535000e+06   1.3233000e-01
   3.1545000e+06   1.3210000e-01
   3.1555000e+06   1.3187000e-01
   3.1565000e+06   1.3163000e-01
   3.1575000e+06   1.3140000e-01
   3.1585000e+06   1.3117000e-01
   3.1595000e+06   1.3093000e-01
   3.1605000e+06   1.3070000e-01
   3.1615000e+06   1.3047000e-01
   3.1625000e+06   1.3023000e-01
   3.1635000e+06   1.3000000e-01
   3.1645000e+06   1.2976000e-01
   3.1655000e+06   1.2953000e-01
   3.1665000e+06   1.2930000e-01
   3.1675000e+06   1.2906000e-01
   3.1685000e+06   1.2883000e-01
   3.1695000e+06   1.2859000e-01
   3.1705000e+06   1.2836000e-01
   3.1715000e+06   1.2813000e-01
   3.1725000e+06   1.2789000e-01
   3.1735000e+06   1.2766000e-01
   3.1745000e+06   1.2742000e-01
   3.1755000e+06   1.2719000e-01
   3.1765000e+06   1.2695000e-01
   3.1775000e+06   1.2672000e-01
   3.1785000e+06   1.2648000e-01
   3.1795000e+06   1.2625000e-01
   3.1805000e+06   1.2601000e-01
   3.1815000e+06   1.2578000e-01
   3.1825000e+06   1.2554000e-01
   3.1835000e+06   1.2531000e-01
   3.1845000e+06   1.2507000e-01
   3.1855000e+06   1.2484000e-01
   3.1865000e+06   1.2460000e-01
   3.1875000e+06   1.2437000e-01
   3.1885000e+06   1.2413000e-01
   3.1895000e+06   1.2390000e-01
   3.1905000e+06   1.2366000e-01
   3.1915000e+06   1.2343000e-01
   3.1925000e+06   1.2319000e-01
   3.1935000e+06   1.2296000e-01
   3.1945000e+06   1.2272000e-01
   3.1955000e+06   1.2248000e-01
   3.1965000e+06   1.2225000e-01
   3.1975000e+06   1.2201000e-01
   3.1985000e+06   1.2178000e-01
   3.1995000e+06   1.2154000e-01
   3.2005000e+06   1.2130000e-01
   3.2015000e+06   1.2107000e-01
   3.2025000e+06   1.2083000e-01
   3.2035000e+06   1.2060000e-01
   3.2045000e+06   1.2036000e-01
   3.2055000e+06   1.2012000e-01
   3.2065000e+06   1.1989000e-01
   3.2075000e+06   1.1965000e-01
   3.2085000e+06   1.1941000e-01
   3.2095000e+06   1.1918000e-01
   3.2105000e+06   1.1894000e-01
   3.2115000e+06   1.1870000e-01
   3.2125000e+06   1.1847000e-01
   3.2135000e+06   1.1823000e-01
   3.2145000e+06   1.1799000e-01
   3.2155000e+06   1.1775000e-01
   3.2165000e+06   1.1752000e-01
   3.2175000e+06   1.1728000e-01
   3.2185000e+06   1.1704000e-01
   3.2195000e+06   1.1681000e-01
   3.2205000e+06   1.1657000e-01
   3.2215000e+06   1.1633000e-01
   3.2225000e+06   1.1609000e-01
   3.2235000e+06   1.1586000e-01
   3.2245000e+06   1.1562000e-01
   3.2255000e+06   1.1538000e-01
   3.2265000e+06   1.1514000e-01
   3.2275000e+06   1.1490000e-01
   3.2285000e+06   1.1467000e-01
   3.2295000e+06   1.1443000e-01
   3.2305000e+06   1.1419000e-01
   3.2315000e+06   1.1395000e-01
   3.2325000e+06   1.1371000e-01
   3.2335000e+06   1.1347000e-01
   3.2345000e+06   1.1324000e-01
   3.2355000e+06   1.1300000e-01
   3.2365000e+06   1.1276000e-01
   3.2375000e+06   1.1252000e-01
   3.2385000e+06   1.1228000e-01
   3.2395000e+06   1.1204000e-01
   3.2405000e+06   1.1180000e-01
   3.2415000e+06   1.1156000e-01
   3.2425000e+06   1.1133000e-01
   3.2435000e+06   1.1109000e-01
   3.2445000e+06   1.1085000e-01
   3.2455000e+06   1.1061000e-01
   3.2465000e+06   1.1037000e-01
   3.2475000e+06   1.1013000e-01
   3.2485000e+06   1.0989000e-01
   3.2495000e+06   1.0965000e-01
   3.2505000e+06   1.0941000e-01
   3.2515000e+06   1.0917000e-01
   3.2525000e+06   1.0893000e-01
   3.2535000e+06   1.0869000e-01
   3.2545000e+06   1.0845000e-01
   3.2555000e+06   1.0821000e-01
   3.2565000e+06   1.0797000e-01
   3.2575000e+06   1.0773000e-01
   3.2585000e+06   1.0749000e-01
   3.2595000e+06   1.0725000e-01
   3.2605000e+06   1.0701000e-01
   3.2615000e+06   1.0677000e-01
   3.2625000e+06   1.0653000e-01
   3.2635000e+06   1.0629000e-01
   3.2645000e+06   1.0605000e-01
   3.2655000e+06   1.0581000e-01
   3.2665000e+06   1.0556000e-01
   3.2675000e+06   1.0532000e-01
   3.2685000e+06   1.0508000e-01
   3.2695000e+06   1.0484000e-01
   3.2705000e+06   1.0460000e-01
   3.2715000e+06   1.0436000e-01
   3.2725000e+06   9.0093000e-05
   3.2735000e+06   9.0053000e-05
   3.2745000e+06   9.0012000e-05
   3.2755000e+06   8.9972000e-05
   3.2765000e+06   8.9931000e-05
   3.2775000e+06   8.9891000e-05
   3.2785000e+06   8.9850000e-05
   3.2795000e+06   8.9809000e-05
   3.2805000e+06   8.9768000e-05
   3.2815000e+06   8.9727000e-05
   3.2825000e+06   8.9686000e-05
   3.2835000e+06   8.9645000e-05
   3.2845000e+06   8.9604000e-05
   3.2855000e+06   8.9563000e-05
   3.2865000e+06   8.9522000e-05
   3.2875000e+06   8.9481000e-05
   3.2885000e+06   8.9439000e-05
   3.2895000e+06   8.9398000e-05
   3.2905000e+06   8.9356000e-05
   3.2915000e+06   8.9315000e-05
   3.2925000e+06   8.9273000e-05
   3.2935000e+06   8.9232000e-05
   3.2945000e+06   8.9190000e-05
   3.2955000e+06   8.9148000e-05
   3.2965000e+06   8.9106000e-05
   3.2975000e+06   8.9064000e-05
   3.2985000e+06   8.9022000e-05
   3.2995000e+06   8.8981000e-05
   3.3005000e+06   8.8938000e-05
   3.3015000e+06   8.8896000e-05
   3.3025000e+06   8.8854000e-05
   3.3035000e+06   8.8812000e-05
   3.3045000e+06   8.8770000e-05
   3.3055000e+06   8.8727000e-05
   3.3065000e+06   8.8685000e-05
   3.3075000e+06   8.8642000e-05
   3.3085000e+06   8.8600000e-05
   3.3095000e+06   8.8557000e-05
   3.3105000e+06   8.8515000e-05
   3.3115000e+06   8.8472000e-05
   3.3125000e+06   8.8429000e-05
   3.3135000e+06   8.8386000e-05
   3.3145000e+06   8.8343000e-05
   3.3155000e+06   8.8300000e-05
   3.3165000e+06   8.8257000e-05
   3.3175000e+06   8.8214000e-05
   3.3185000e+06   8.8171000e-05
   3.3195000e+06   8.8128000e-05
   3.3205000e+06   8.8085000e-05
   3.3215000e+06   8.8041000e-05
   3.3225000e+06   8.7998000e-05
   3.3235000e+06   8.7954000e-05
   3.3245000e+06   8.7911000e-05
   3.3255000e+06   8.7867000e-05
   3.3265000e+06   8.7824000e-05
   3.3275000e+06   8.7780000e-05
   3.3285000e+06   8.7736000e-05
   3.3295000e+06   8.7692000e-05
   3.3305000e+06   8.7649000e-05
   3.3315000e+06   8.7605000e-05
   3.3325000e+06   8.7561000e-05
   3.3335000e+06   8.7517000e-05
   3.3345000e+06   8.7473000e-05
   3.3355000e+06   8.7428000e-05
   3.3365000e+06   8.7384000e-05
   3.3375000e+06   8.7340000e-05
   3.3385000e+06   8.7296000e-05
   3.3395000e+06   8.7251000e-05
   3.3405000e+06   8.7207000e-05
   3.3415000e+06   8.7162000e-05
   3.3425000e+06   8.7118000e-05
   3.3435000e+06   8.7073000e-05
   3.3445000e+06   8.7028000e-05
   3.3455000e+06   8.6983000e-05
   3.3465000e+06   8.6939000e-05
   3.3475000e+06   8.6894000e-05
   3.3485000e+06   8.6849000e-05
   3.3495000e+06   8.6804000e-05
   3.3505000e+06   8.6759000e-05
   3.3515000e+06   8.6714000e-05
   3.3525000e+06   8.6669000e-05
   3.3535000e+06   8.6623000e-05
   3.3545000e+06   8.6578000e-05
   3.3555000e+06   8.6533000e-05
   3.3565000e+06   8.6487000e-05
   3.3575000e+06   8.6442000e-05
   3.3585000e+06   8.6396000e-05
   3.3595000e+06   8.6351000e-05
   3.3605000e+06   8.6305000e-05
   3.3615000e+06   8.6259000e-05
   3.3625000e+06   8.6214000e-05
   3.3635000e+06   8.6168000e-05
   3.3645000e+06   8.6122000e-05
   3.3655000e+06   8.6076000e-05
   3.3665000e+06   8.6030000e-05
   3.3675000e+06   8.5984000e-05
   3.3685000e+06   8.5938000e-05
   3.3695000e+06   8.5892000e-05
   3.3705000e+06   8.5846000e-05
   3.3715000e+06   8.5799000e-05
   3.3725000e+06   8.5753000e-05
   3.3735000e+06   8.5707000e-05
   3.3745000e+06   8.5660000e-05
   3.3755000e+06   8.5614000e-05
   3.3765000e+06   8.5567000e-05
   3.3775000e+06   8.5520000e-05
   3.3785000e+06   8.5474000e-05
   3.3795000e+06   8.5427000e-05
   3.3805000e+06   8.5380000e-05
   3.3815000e+06   8.5333000e-05
   3.3825000e+06   8.5286000e-05
   3.3835000e+06   8.5239000e-05
   3.3845000e+06   8.5192000e-05
   3.3855000e+06   8.5145000e-05
   3.3865000e+06   8.5098000e-05
   3.3875000e+06   8.5051000e-05
   3.3885000e+06   8.5004000e-05
   3.3895000e+06   8.4956000e-05
   3.3905000e+06   8.4909000e-05
   3.3915000e+06   8.4862000e-05
   3.3925000e+06   8.4814000e-05
   3.3935000e+06   8.4767000e-05
   3.3945000e+06   8.4719000e-05
   3.3955000e+06   8.4671000e-05
   3.3965000e+06   8.4624000e-05
   3.3975000e+06   8.4576000e-05
   3.3985000e+06   8.4528000e-05
   3.3995000e+06   8.4480000e-05
   3.4005000e+06   8.4432000e-05
   3.4015000e+06   8.4384000e-05
   3.4025000e+06   8.4336000e-05
   3.4035000e+06   8.4288000e-05
   3.4045000e+06   8.4240000e-05
   3.4055000e+06   8.4192000e-05
   3.4065000e+06   8.4143000e-05
   3.4075000e+06   8.4095000e-05
   3.4085000e+06   8.4046000e-05
   3.4095000e+06   8.3998000e-05
   3.4105000e+06   8.3949000e-05
   3.4115000e+06   8.3901000e-05
   3.4125000e+06   8.3852000e-05
   3.4135000e+06   8.3804000e-05
   3.4145000e+06   8.3755000e-05
   3.4155000e+06   8.3706000e-05
   3.4165000e+06   8.3657000e-05
   3.4175000e+06   8.3608000e-05
   3.4185000e+06   8.3559000e-05
   3.4195000e+06   8.3510000e-05
   3.4205000e+06   8.3461000e-05
   3.4215000e+06   8.3412000e-05
   3.4225000e+06   8.3363000e-05
   3.4235000e+06   8.3314000e-05
   3.4245000e+06   8.3264000e-05
   3.4255000e+06   8.3215000e-05
   3.4265000e+06   8.3166000e-05
   3.4275000e+06   8.3116000e-05
   3.4285000e+06   8.3067000e-05
   3.4295000e+06   8.3017000e-05
   3.4305000e+06   8.2967000e-05
   3.4315000e+06   8.2918000e-05
   3.4325000e+06   8.2868000e-05
   3.4335000e+06   8.2818000e-05
   3.4345000e+06   8.2768000e-05
   3.4355000e+06   8.2718000e-05
   3.4365000e+06   8.2668000e-05
   3.4375000e+06   8.2618000e-05
   3.4385000e+06   8.2568000e-05
   3.4395000e+06   8.2518000e-05
   3.4405000e+06   8.2468000e-05
   3.4415000e+06   8.2418000e-05
   3.4425000e+06   8.2367000e-05
   3.4435000e+06   8.2317000e-05
   3.4445000e+06   8.2266000e-05
   3.4455000e+06   8.2216000e-05
   3.4465000e+06   8.2165000e-05
   3.4475000e+06   8.2115000e-05
   3.4485000e+06   8.2064000e-05
   3.4495000e+06   8.2014000e-05
   3.4505000e+06   8.1963000e-05
   3.4515000e+06   8.1912000e-05
   3.4525000e+06   8.1861000e-05
   3.4535000e+06   8.1810000e-05
   3.4545000e+06   8.1759000e-05
   3.4555000e+06   8.1708000e-05
   3.4565000e+06   8.1657000e-05
   3.4575000e+06   8.1606000e-05
   3.4585000e+06   8.1555000e-05
   3.4595000e+06   8.1504000e-05
   3.4605000e+06   8.1452000e-05
   3.4615000e+06   8.1401000e-05
   3.4625000e+06   8.1350000e-05
   3.4635000e+06   8.1298000e-05
   3.4645000e+06   8.1247000e-05
   3.4655000e+06   8.1195000e-05
   3.4665000e+06   8.1143000e-05
   3.4675000e+06   8.1092000e-05
   3.4685000e+06   8.1040000e-05
   3.4695000e+06   8.0988000e-05
   3.4705000e+06   8.0936000e-05
   3.4715000e+06   8.0884000e-05
   3.4725000e+06   8.0832000e-05
   3.4735000e+06   8.0780000e-05
   3.4745000e+06   8.0728000e-05
   3.4755000e+06   8.0676000e-05
   3.4765000e+06   8.0624000e-05
   3.4775000e+06   8.0572000e-05
   3.4785000e+06   8.0520000e-05
   3.4795000e+06   8.0467000e-05
   3.4805000e+06   8.0415000e-05
   3.4815000e+06   8.0362000e-05
   3.4825000e+06   8.0310000e-05
   3.4835000e+06   8.0257000e-05
   3.4845000e+06   8.0205000e-05
   3.4855000e+06   8.0152000e-05
   3.4865000e+06   8.0099000e-05
   3.4875000e+06   8.0047000e-05
   3.4885000e+06   7.9994000e-05
   3.4895000e+06   7.9941000e-05
   3.4905000e+06   7.9888000e-05
   3.4915000e+06   7.9835000e-05
   3.4925000e+06   7.9782000e-05
   3.4935000e+06   7.9729000e-05
   3.4945000e+06   7.9676000e-05
   3.4955000e+06   7.9623000e-05
   3.4965000e+06   7.9570000e-05
   3.4975000e+06   7.9516000e-05
   3.4985000e+06   7.9463000e-05
   3.4995000e+06   7.9409000e-05
   3.5005000e+06   7.9356000e-05
   3.5015000e+06   7.9303000e-05
   3.5025000e+06   7.9249000e-05
   3.5035000e+06   7.9195000e-05
   3.5045000e+06   7.9142000e-05
   3.5055000e+06   7.9088000e-05
   3.5065000e+06   7.9034000e-05
   3.5075000e+06   7.8980000e-05
   3.5085000e+06   7.8927000e-05
   3.5095000e+06   7.8873000e-05
   3.5105000e+06   7.8819000e-05
   3.5115000e+06   7.8765000e-05
   3.5125000e+06   7.8711000e-05
   3.5135000e+06   7.8656000e-05
   3.5145000e+06   7.8602000e-05
   3.5155000e+06   7.8548000e-05
   3.5165000e+06   7.8494000e-05
   3.5175000e+06   7.8439000e-05
   3.5185000e+06   7.8385000e-05
   3.5195000e+06   7.8331000e-05
   3.5205000e+06   7.8276000e-05
   3.5215000e+06   7.8222000e-05
   3.5225000e+06   7.8167000e-05
   3.5235000e+06   7.8112000e-05
   3.5245000e+06   7.8058000e-05
   3.5255000e+06   7.8003000e-05
   3.5265000e+06   7.7948000e-05
   3.5275000e+06   7.7893000e-05
   3.5285000e+06   7.7838000e-05
   3.5295000e+06   7.7783000e-05
   3.5305000e+06   7.7728000e-05
   3.5315000e+06   7.7673000e-05
   3.5325000e+06   7.7618000e-05
   3.5335000e+06   7.7563000e-05
   3.5345000e+06   7.7508000e-05
   3.5355000e+06   7.7453000e-05
   3.5365000e+06   7.7397000e-05
   3.5375000e+06   7.7342000e-05
   3.5385000e+06   7.7287000e-05
   3.5395000e+06   7.7231000e-05
   3.5405000e+06   7.7176000e-05
   3.5415000e+06   7.7120000e-05
   3.5425000e+06   7.7064000e-05
   3.5435000e+06   7.7009000e-05
   3.5445000e+06   7.6953000e-05
   3.5455000e+06   7.6897000e-05
   3.5465000e+06   7.6841000e-05
   3.5475000e+06   7.6786000e-05
   3.5485000e+06   7.6730000e-05
   3.5495000e+06   7.6674000e-05
   3.5505000e+06   7.6618000e-05
   3.5515000e+06   7.6562000e-05
   3.5525000e+06   7.6505000e-05
   3.5535000e+06   7.6449000e-05
   3.5545000e+06   7.6393000e-05
   3.5555000e+06   7.6337000e-05
   3.5565000e+06   7.6280000e-05
   3.5575000e+06   7.6224000e-05
   3.5585000e+06   7.6168000e-05
   3.5595000e+06   7.6111000e-05
   3.5605000e+06   7.6055000e-05
   3.5615000e+06   7.5998000e-05
   3.5625000e+06   7.5941000e-05
   3.5635000e+06   7.5885000e-05
   3.5645000e+06   7.5828000e-05
   3.5655000e+06   7.5771000e-05
   3.5665000e+06   7.5715000e-05
   3.5675000e+06   7.5658000e-05
   3.5685000e+06   7.5601000e-05
   3.5695000e+06   7.5544000e-05
   3.5705000e+06   7.5487000e-05
   3.5715000e+06   7.5430000e-05
   3.5725000e+06   7.5373000e-05
   3.5735000e+06   7.5315000e-05
   3.5745000e+06   7.5258000e-05
   3.5755000e+06   7.5201000e-05
   3.5765000e+06   7.5144000e-05
   3.5775000e+06   7.5086000e-05
   3.5785000e+06   7.5029000e-05
   3.5795000e+06   7.4971000e-05
   3.5805000e+06   7.4914000e-05
   3.5815000e+06   7.4856000e-05
   3.5825000e+06   7.4799000e-05
   3.5835000e+06   7.4741000e-05
   3.5845000e+06   7.4683000e-05
   3.5855000e+06   7.4626000e-05
   3.5865000e+06   7.4568000e-05
   3.5875000e+06   7.4510000e-05
   3.5885000e+06   7.4452000e-05
   3.5895000e+06   7.4394000e-05
   3.5905000e+06   7.4336000e-05
   3.5915000e+06   7.4278000e-05
   3.5925000e+06   7.4220000e-05
   3.5935000e+06   7.4162000e-05
   3.5945000e+06   7.4104000e-05
   3.5955000e+06   7.4046000e-05
   3.5965000e+06   7.3987000e-05
   3.5975000e+06   7.3929000e-05
   3.5985000e+06   7.3871000e-05
   3.5995000e+06   7.3812000e-05
   3.6005000e+06   7.3754000e-05
   3.6015000e+06   7.3695000e-05
   3.6025000e+06   7.3637000e-05
   3.6035000e+06   7.3578000e-05
   3.6045000e+06   7.3520000e-05
   3.6055000e+06   7.3461000e-05
   3.6065000e+06   7.3402000e-05
   3.6075000e+06   7.3343000e-05
   3.6085000e+06   7.3284000e-05
   3.6095000e+06   7.3226000e-05
   3.6105000e+06   7.3167000e-05
   3.6115000e+06   7.3108000e-05
   3.6125000e+06   7.3049000e-05
   3.6135000e+06   7.2990000e-05
   3.6145000e+06   7.2930000e-05
   3.6155000e+06   7.2871000e-05
   3.6165000e+06   7.2812000e-05
   3.6175000e+06   7.2753000e-05
   3.6185000e+06   7.2694000e-05
   3.6195000e+06   7.2634000e-05
   3.6205000e+06   7.2575000e-05
   3.6215000e+06   7.2515000e-05
   3.6225000e+06   7.2456000e-05
   3.6235000e+06   7.2396000e-05
   3.6245000e+06   7.2337000e-05
   3.6255000e+06   7.2277000e-05
   3.6265000e+06   7.2217000e-05
   3.6275000e+06   7.2158000e-05
   3.6285000e+06   7.2098000e-05
   3.6295000e+06   7.2038000e-05
   3.6305000e+06   7.1978000e-05
   3.6315000e+06   7.1918000e-05
   3.6325000e+06   7.1858000e-05
   3.6335000e+06   7.1798000e-05
   3.6345000e+06   7.1738000e-05
   3.6355000e+06   7.1678000e-05
   3.6365000e+06   7.1618000e-05
   3.6375000e+06   7.1558000e-05
   3.6385000e+06   7.1498000e-05
   3.6395000e+06   7.1438000e-05
   3.6405000e+06   7.1377000e-05
   3.6415000e+06   7.1317000e-05
   3.6425000e+06   7.1257000e-05
   3.6435000e+06   7.1196000e-05
   3.6445000e+06   7.1136000e-05
   3.6455000e+06   7.1075000e-05
   3.6465000e+06   7.1015000e-05
   3.6475000e+06   7.0954000e-05
   3.6485000e+06   7.0893000e-05
   3.6495000e+06   7.0833000e-05
   3.6505000e+06   7.0772000e-05
   3.6515000e+06   7.0711000e-05
   3.6525000e+06   7.0650000e-05
   3.6535000e+06   7.0589000e-05
   3.6545000e+06   7.0528000e-05
   3.6555000e+06   7.0467000e-05
   3.6565000e+06   7.0406000e-05
   3.6575000e+06   7.0345000e-05
   3.6585000e+06   7.0284000e-05
   3.6595000e+06   7.0223000e-05
   3.6605000e+06   7.0162000e-05
   3.6615000e+06   7.0101000e-05
   3.6625000e+06   7.0039000e-05
   3.6635000e+06   6.9978000e-05
   3.6645000e+06   6.9917000e-05
   3.6655000e+06   6.9855000e-05
   3.6665000e+06   6.9794000e-05
   3.6675000e+06   6.9732000e-05
   3.6685000e+06   6.9671000e-05
   3.6695000e+06   6.9609000e-05
   3.6705000e+06   6.9548000e-05
   3.6715000e+06   6.9486000e-05
   3.6725000e+06   6.9424000e-05
   3.6735000e+06   6.9363000e-05
   3.6745000e+06   6.9301000e-05
   3.6755000e+06   6.9239000e-05
   3.6765000e+06   6.9177000e-05
   3.6775000e+06   6.9115000e-05
   3.6785000e+06   6.9053000e-05
   3.6795000e+06   6.8991000e-05
   3.6805000e+06   6.8929000e-05
   3.6815000e+06   6.8867000e-05
   3.6825000e+06   6.8805000e-05
   3.6835000e+06   6.8743000e-05
   3.6845000e+06   6.8680000e-05
   3.6855000e+06   6.8618000e-05
   3.6865000e+06   6.8556000e-05
   3.6875000e+06   6.8494000e-05
   3.6885000e+06   6.8431000e-05
   3.6895000e+06   6.8369000e-05
   3.6905000e+06   6.8306000e-05
   3.6915000e+06   6.8244000e-05
   3.6925000e+06   6.8181000e-05
   3.6935000e+06   6.8119000e-05
   3.6945000e+06   6.8056000e-05
   3.6955000e+06   6.7993000e-05
   3.6965000e+06   6.7931000e-05
   3.6975000e+06   6.7868000e-05
   3.6985000e+06   6.7805000e-05
   3.6995000e+06   6.7742000e-05
   3.7005000e+06   6.7679000e-05
   3.7015000e+06   6.7616000e-05
   3.7025000e+06   6.7553000e-05
   3.7035000e+06   6.7490000e-05
   3.7045000e+06   6.7427000e-05
   3.7055000e+06   6.7364000e-05
   3.7065000e+06   6.7301000e-05
   3.7075000e+06   6.7238000e-05
   3.7085000e+06   6.7175000e-05
   3.7095000e+06   6.7112000e-05
   3.7105000e+06   6.7048000e-05
   3.7115000e+06   6.6985000e-05
   3.7125000e+06   6.6922000e-05
   3.7135000e+06   6.6858000e-05
   3.7145000e+06   6.6795000e-05
   3.7155000e+06   6.6731000e-05
   3.7165000e+06   6.6668000e-05
   3.7175000e+06   6.6604000e-05
   3.7185000e+06   6.6541000e-05
   3.7195000e+06   6.6477000e-05
   3.7205000e+06   6.6413000e-05
   3.7215000e+06   6.6350000e-05
   3.7225000e+06   6.6286000e-05
   3.7235000e+06   6.6222000e-05
   3.7245000e+06   6.6158000e-05
   3.7255000e+06   6.6094000e-05
   3.7265000e+06   6.6030000e-05
   3.7275000e+06   6.5967000e-05
   3.7285000e+06   6.5903000e-05
   3.7295000e+06   6.5839000e-05
   3.7305000e+06   6.5774000e-05
   3.7315000e+06   6.5710000e-05
   3.7325000e+06   6.5646000e-05
   3.7335000e+06   6.5582000e-05
   3.7345000e+06   6.5518000e-05
   3.7355000e+06   6.5454000e-05
   3.7365000e+06   6.5389000e-05
   3.7375000e+06   6.5325000e-05
   3.7385000e+06   6.5261000e-05
   3.7395000e+06   6.5196000e-05
   3.7405000e+06   6.5132000e-05
   3.7415000e+06   6.5067000e-05
   3.7425000e+06   6.5003000e-05
   3.7435000e+06   6.4938000e-05
   3.7445000e+06   6.4874000e-05
   3.7455000e+06   6.4809000e-05
   3.7465000e+06   6.4744000e-05
   3.7475000e+06   6.4680000e-05
   3.7485000e+06   6.4615000e-05
   3.7495000e+06   6.4550000e-05
   3.7505000e+06   6.4485000e-05
   3.7515000e+06   6.4420000e-05
   3.7525000e+06   6.4355000e-05
   3.7535000e+06   6.4290000e-05
   3.7545000e+06   6.4226000e-05
   3.7555000e+06   6.4160000e-05
   3.7565000e+06   6.4095000e-05
   3.7575000e+06   6.4030000e-05
   3.7585000e+06   6.3965000e-05
   3.7595000e+06   6.3900000e-05
   3.7605000e+06   6.3835000e-05
   3.7615000e+06   6.3770000e-05
   3.7625000e+06   6.3704000e-05
   3.7635000e+06   6.3639000e-05
   3.7645000e+06   6.3574000e-05
   3.7655000e+06   6.3508000e-05
   3.7665000e+06   6.3443000e-05
   3.7675000e+06   6.3378000e-05
   3.7685000e+06   6.3312000e-05
   3.7695000e+06   6.3247000e-05
   3.7705000e+06   6.3181000e-05
   3.7715000e+06   6.3115000e-05
   3.7725000e+06   6.3050000e-05
   3.7735000e+06   6.2984000e-05
   3.7745000e+06   6.2919000e-05
   3.7755000e+06   6.2853000e-05
   3.7765000e+06   6.2787000e-05
   3.7775000e+06   6.2721000e-05
   3.7785000e+06   6.2655000e-05
   3.7795000e+06   6.2590000e-05
   3.7805000e+06   6.2524000e-05
   3.7815000e+06   6.2458000e-05
   3.7825000e+06   6.2392000e-05
   3.7835000e+06   6.2326000e-05
   3.7845000e+06   6.2260000e-05
   3.7855000e+06   6.2194000e-05
   3.7865000e+06   6.2128000e-05
   3.7875000e+06   6.2061000e-05
   3.7885000e+06   6.1995000e-05
   3.7895000e+06   6.1929000e-05
   3.7905000e+06   6.1863000e-05
   3.7915000e+06   6.1797000e-05
   3.7925000e+06   6.1730000e-05
   3.7935000e+06   6.1664000e-05
   3.7945000e+06   6.1598000e-05
   3.7955000e+06   6.1531000e-05
   3.7965000e+06   6.1465000e-05
   3.7975000e+06   6.1398000e-05
   3.7985000e+06   6.1332000e-05
   3.7995000e+06   6.1265000e-05
   3.8005000e+06   6.1199000e-05
   3.8015000e+06   6.1132000e-05
   3.8025000e+06   6.1065000e-05
   3.8035000e+06   6.0999000e-05
   3.8045000e+06   6.0932000e-05
   3.8055000e+06   6.0865000e-05
   3.8065000e+06   6.0799000e-05
   3.8075000e+06   6.0732000e-05
   3.8085000e+06   6.0665000e-05
   3.8095000e+06   6.0598000e-05
   3.8105000e+06   6.0531000e-05
   3.8115000e+06   6.0464000e-05
   3.8125000e+06   6.0397000e-05
   3.8135000e+06   6.0330000e-05
   3.8145000e+06   6.0263000e-05
   3.8155000e+06   6.0196000e-05
   3.8165000e+06   6.0129000e-05
   3.8175000e+06   6.0062000e-05
   3.8185000e+06   5.9995000e-05
   3.8195000e+06   5.9928000e-05
   3.8205000e+06   5.9861000e-05
   3.8215000e+06   5.9793000e-05
   3.8225000e+06   5.9726000e-05
   3.8235000e+06   5.9659000e-05
   3.8245000e+06   5.9592000e-05
   3.8255000e+06   5.9524000e-05
   3.8265000e+06   5.9457000e-05
   3.8275000e+06   5.9389000e-05
   3.8285000e+06   5.9322000e-05
   3.8295000e+06   5.9254000e-05
   3.8305000e+06   5.9187000e-05
   3.8315000e+06   5.9119000e-05
   3.8325000e+06   5.9052000e-05
   3.8335000e+06   5.8984000e-05
   3.8345000e+06   5.8917000e-05
   3.8355000e+06   5.8849000e-05
   3.8365000e+06   5.8781000e-05
   3.8375000e+06   5.8714000e-05
   3.8385000e+06   5.8646000e-05
   3.8395000e+06   5.8578000e-05
   3.8405000e+06   5.8510000e-05
   3.8415000e+06   5.8442000e-05
   3.8425000e+06   5.8375000e-05
   3.8435000e+06   5.8307000e-05
   3.8445000e+06   5.8239000e-05
   3.8455000e+06   5.8171000e-05
   3.8465000e+06   5.8103000e-05
   3.8475000e+06   5.8035000e-05
   3.8485000e+06   5.7967000e-05
   3.8495000e+06   5.7899000e-05
   3.8505000e+06   5.7831000e-05
   3.8515000e+06   5.7762000e-05
   3.8525000e+06   5.7694000e-05
   3.8535000e+06   5.7626000e-05
   3.8545000e+06   5.7558000e-05
   3.8555000e+06   5.7490000e-05
   3.8565000e+06   5.7421000e-05
   3.8575000e+06   5.7353000e-05
   3.8585000e+06   5.7285000e-05
   3.8595000e+06   5.7217000e-05
   3.8605000e+06   5.7148000e-05
   3.8615000e+06   5.7080000e-05
   3.8625000e+06   5.7011000e-05
   3.8635000e+06   5.6943000e-05
   3.8645000e+06   5.6874000e-05
   3.8655000e+06   5.6806000e-05
   3.8665000e+06   5.6737000e-05
   3.8675000e+06   5.6669000e-05
   3.8685000e+06   5.6600000e-05
   3.8695000e+06   5.6532000e-05
   3.8705000e+06   5.6463000e-05
   3.8715000e+06   5.6394000e-05
   3.8725000e+06   5.6326000e-05
   3.8735000e+06   5.6257000e-05
   3.8745000e+06   5.6188000e-05
   3.8755000e+06   5.6120000e-05
   3.8765000e+06   5.6051000e-05
   3.8775000e+06   5.5982000e-05
   3.8785000e+06   5.5913000e-05
   3.8795000e+06   5.5844000e-05
   3.8805000e+06   5.5775000e-05
   3.8815000e+06   5.5706000e-05
   3.8825000e+06   5.5638000e-05
   3.8835000e+06   5.5569000e-05
   3.8845000e+06   5.5500000e-05
   3.8855000e+06   5.5431000e-05
   3.8865000e+06   5.5362000e-05
   3.8875000e+06   5.5292000e-05
   3.8885000e+06   5.5223000e-05
   3.8895000e+06   5.5154000e-05
   3.8905000e+06   5.5085000e-05
   3.8915000e+06   5.5016000e-05
   3.8925000e+06   5.4947000e-05
   3.8935000e+06   5.4878000e-05
   3.8945000e+06   5.4808000e-05
   3.8955000e+06   5.4739000e-05
   3.8965000e+06   5.4670000e-05
   3.8975000e+06   5.4601000e-05
   3.8985000e+06   5.4531000e-05
   3.8995000e+06   5.4462000e-05
   3.9005000e+06   5.4393000e-05
   3.9015000e+06   5.4323000e-05
   3.9025000e+06   5.4254000e-05
   3.9035000e+06   5.4184000e-05
   3.9045000e+06   5.4115000e-05
   3.9055000e+06   5.4045000e-05
   3.9065000e+06   5.3976000e-05
   3.9075000e+06   5.3906000e-05
   3.9085000e+06   5.3837000e-05
   3.9095000e+06   5.3767000e-05
   3.9105000e+06   5.3698000e-05
   3.9115000e+06   5.3628000e-05
   3.9125000e+06   5.3558000e-05
   3.9135000e+06   5.3489000e-05
   3.9145000e+06   5.3419000e-05
   3.9155000e+06   5.3349000e-05
   3.9165000e+06   5.3280000e-05
   3.9175000e+06   5.3210000e-05
   3.9185000e+06   5.3140000e-05
   3.9195000e+06   5.3070000e-05
   3.9205000e+06   5.3001000e-05
   3.9215000e+06   5.2931000e-05
   3.9225000e+06   5.2861000e-05
   3.9235000e+06   5.2791000e-05
   3.9245000e+06   5.2721000e-05
   3.9255000e+06   5.2651000e-05
   3.9265000e+06   5.2581000e-05
   3.9275000e+06   5.2511000e-05
   3.9285000e+06   5.2441000e-05
   3.9295000e+06   5.2371000e-05
   3.9305000e+06   5.2301000e-05
   3.9315000e+06   5.2231000e-05
   3.9325000e+06   5.2161000e-05
   3.9335000e+06   5.2091000e-05
   3.9345000e+06   5.2021000e-05
   3.9355000e+06   5.1951000e-05
   3.9365000e+06   5.1881000e-05
   3.9375000e+06   5.1811000e-05
   3.9385000e+06   5.1741000e-05
   3.9395000e+06   5.1671000e-05
   3.9405000e+06   5.1600000e-05
   3.9415000e+06   5.1530000e-05
   3.9425000e+06   5.1460000e-05
   3.9435000e+06   5.1390000e-05
   3.9445000e+06   5.1319000e-05
   3.9455000e+06   5.1249000e-05
   3.9465000e+06   5.1179000e-05
   3.9475000e+06   5.1109000e-05
   3.9485000e+06   5.1038000e-05
   3.9495000e+06   5.0968000e-05
   3.9505000e+06   5.0898000e-05
   3.9515000e+06   5.0827000e-05
   3.9525000e+06   5.0757000e-05
   3.9535000e+06   5.0686000e-05
   3.9545000e+06   5.0616000e-05
   3.9555000e+06   5.0545000e-05
   3.9565000e+06   5.0475000e-05
   3.9575000e+06   5.0404000e-05
   3.9585000e+06   5.0334000e-05
   3.9595000e+06   5.0263000e-05
   3.9605000e+06   5.0193000e-05
   3.9615000e+06   5.0122000e-05
   3.9625000e+06   5.0052000e-05
   3.9635000e+06   4.9981000e-05
   3.9645000e+06   4.9911000e-05
   3.9655000e+06   4.9840000e-05
   3.9665000e+06   4.9769000e-05
   3.9675000e+06   4.9699000e-05
   3.9685000e+06   4.9628000e-05
   3.9695000e+06   4.9557000e-05
   3.9705000e+06   4.9487000e-05
   3.9715000e+06   4.9416000e-05
   3.9725000e+06   4.9345000e-05
   3.9735000e+06   4.9275000e-05
   3.9745000e+06   4.9204000e-05
   3.9755000e+06   4.9133000e-05
   3.9765000e+06   4.9062000e-05
   3.9775000e+06   4.8992000e-05
   3.9785000e+06   4.8921000e-05
   3.9795000e+06   4.8850000e-05
   3.9805000e+06   4.8779000e-05
   3.9815000e+06   4.8708000e-05
   3.9825000e+06   4.8637000e-05
   3.9835000e+06   4.8567000e-05
   3.9845000e+06   4.8496000e-05
   3.9855000e+06   4.8425000e-05
   3.9865000e+06   4.8354000e-05
   3.9875000e+06   4.8283000e-05
   3.9885000e+06   4.8212000e-05
   3.9895000e+06   4.8141000e-05
   3.9905000e+06   4.8070000e-05
   3.9915000e+06   4.7999000e-05
   3.9925000e+06   4.7928000e-05
   3.9935000e+06   4.7857000e-05
   3.9945000e+06   4.7786000e-05
   3.9955000e+06   4.7715000e-05
   3.9965000e+06   4.7644000e-05
   3.9975000e+06   4.7573000e-05
   3.9985000e+06   4.7502000e-05
   3.9995000e+06   4.7431000e-05
   4.0005000e+06   4.7360000e-05
   4.0015000e+06   4.7289000e-05
   4.0025000e+06   4.7218000e-05
   4.0035000e+06   4.7147000e-05
   4.0045000e+06   4.7076000e-05
   4.0055000e+06   4.7005000e-05
   4.0065000e+06   4.6933000e-05
   4.0075000e+06   4.6862000e-05
   4.0085000e+06   4.6791000e-05
   4.0095000e+06   4.6720000e-05
   4.0105000e+06   4.6649000e-05
   4.0115000e+06   4.6578000e-05
   4.0125000e+06   4.6506000e-05
   4.0135000e+06   4.6435000e-05
   4.0145000e+06   4.6364000e-05
   4.0155000e+06   4.6293000e-05
   4.0165000e+06   4.6222000e-05
   4.0175000e+06   4.6150000e-05
   4.0185000e+06   4.6079000e-05
   4.0195000e+06   4.6008000e-05
   4.0205000e+06   4.5937000e-05
   4.0215000e+06   4.5865000e-05
   4.0225000e+06   4.5794000e-05
   4.0235000e+06   4.5723000e-05
   4.0245000e+06   4.5652000e-05
   4.0255000e+06   4.5580000e-05
   4.0265000e+06   4.5509000e-05
   4.0275000e+06   4.5438000e-05
   4.0285000e+06   4.5366000e-05
   4.0295000e+06   4.5295000e-05
   4.0305000e+06   4.5224000e-05
   4.0315000e+06   4.5152000e-05
   4.0325000e+06   4.5081000e-05
   4.0335000e+06   4.5010000e-05
   4.0345000e+06   4.4938000e-05
   4.0355000e+06   4.4867000e-05
   4.0365000e+06   4.4796000e-05
   4.0375000e+06   4.4724000e-05
   4.0385000e+06   4.4653000e-05
   4.0395000e+06   4.4581000e-05
   4.0405000e+06   4.4510000e-05
   4.0415000e+06   4.4439000e-05
   4.0425000e+06   4.4367000e-05
   4.0435000e+06   4.4296000e-05
   4.0445000e+06   4.4224000e-05
   4.0455000e+06   4.4153000e-05
   4.0465000e+06   4.4082000e-05
   4.0475000e+06   4.4010000e-05
   4.0485000e+06   4.3939000e-05
   4.0495000e+06   4.3867000e-05
   4.0505000e+06   4.3796000e-05
   4.0515000e+06   4.3724000e-05
   4.0525000e+06   4.3653000e-05
   4.0535000e+06   4.3582000e-05
   4.0545000e+06   4.3510000e-05
   4.0555000e+06   4.3439000e-05
   4.0565000e+06   4.3367000e-05
   4.0575000e+06   4.3296000e-05
   4.0585000e+06   4.3224000e-05
   4.0595000e+06   4.3153000e-05
   4.0605000e+06   4.3081000e-05
   4.0615000e+06   4.3010000e-05
   4.0625000e+06   4.2938000e-05
   4.0635000e+06   4.2867000e-05
   4.0645000e+06   4.2795000e-05
   4.0655000e+06   4.2724000e-05
   4.0665000e+06   4.2653000e-05
   4.0675000e+06   4.2581000e-05
   4.0685000e+06   4.2510000e-05
   4.0695000e+06   4.2438000e-05
   4.0705000e+06   4.2367000e-05
   4.0715000e+06   4.2295000e-05
   4.0725000e+06   4.2224000e-05
   4.0735000e+06   4.2152000e-05
   4.0745000e+06   4.2081000e-05
   4.0755000e+06   4.2009000e-05
   4.0765000e+06   4.1938000e-05
   4.0775000e+06   4.1866000e-05
   4.0785000e+06   4.1795000e-05
   4.0795000e+06   4.1723000e-05
   4.0805000e+06   4.1652000e-05
   4.0815000e+06   4.1580000e-05
   4.0825000e+06   4.1509000e-05
   4.0835000e+06   4.1437000e-05
   4.0845000e+06   4.1366000e-05
   4.0855000e+06   4.1294000e-05
   4.0865000e+06   4.1223000e-05
   4.0875000e+06   4.1151000e-05
   4.0885000e+06   4.1080000e-05
   4.0895000e+06   4.1008000e-05
   4.0905000e+06   4.0937000e-05
   4.0915000e+06   4.0865000e-05
   4.0925000e+06   4.0794000e-05
   4.0935000e+06   4.0722000e-05
   4.0945000e+06   4.0651000e-05
   4.0955000e+06   4.0579000e-05
   4.0965000e+06   4.0508000e-05
   4.0975000e+06   4.0436000e-05
   4.0985000e+06   4.0365000e-05
   4.0995000e+06   4.0293000e-05
   4.1005000e+06   4.0222000e-05
   4.1015000e+06   4.0151000e-05
   4.1025000e+06   4.0079000e-05
   4.1035000e+06   4.0008000e-05
   4.1045000e+06   3.9936000e-05
   4.1055000e+06   3.9865000e-05
   4.1065000e+06   3.9793000e-05
   4.1075000e+06   3.9722000e-05
   4.1085000e+06   3.9650000e-05
   4.1095000e+06   3.9579000e-05
   4.1105000e+06   3.9507000e-05
   4.1115000e+06   3.9436000e-05
   4.1125000e+06   3.9365000e-05
   4.1135000e+06   3.9293000e-05
   4.1145000e+06   3.9222000e-05
   4.1155000e+06   3.9150000e-05
   4.1165000e+06   3.9079000e-05
   4.1175000e+06   3.9007000e-05
   4.1185000e+06   3.8936000e-05
   4.1195000e+06   3.8864000e-05
   4.1205000e+06   3.8793000e-05
   4.1215000e+06   3.8722000e-05
   4.1225000e+06   3.8650000e-05
   4.1235000e+06   3.8579000e-05
   4.1245000e+06   3.8507000e-05
   4.1255000e+06   3.8436000e-05
   4.1265000e+06   3.8365000e-05
   4.1275000e+06   3.8293000e-05
   4.1285000e+06   3.8222000e-05
   4.1295000e+06   3.8150000e-05
   4.1305000e+06   3.8079000e-05
   4.1315000e+06   3.8008000e-05
   4.1325000e+06   3.7936000e-05
   4.1335000e+06   3.7865000e-05
   4.1345000e+06   3.7794000e-05
   4.1355000e+06   3.7722000e-05
   4.1365000e+06   3.7651000e-05
   4.1375000e+06   3.7580000e-05
   4.1385000e+06   3.7508000e-05
   4.1395000e+06   3.7437000e-05
   4.1405000e+06   3.7365000e-05
   4.1415000e+06   3.7294000e-05
   4.1425000e+06   3.7223000e-05
   4.1435000e+06   3.7151000e-05
   4.1445000e+06   3.7080000e-05
   4.1455000e+06   3.7009000e-05
   4.1465000e+06   3.6937000e-05
   4.1475000e+06   3.6866000e-05
   4.1485000e+06   3.6795000e-05
   4.1495000e+06   3.6723000e-05
   4.1505000e+06   3.6652000e-05
   4.1515000e+06   3.6581000e-05
   4.1525000e+06   3.6510000e-05
   4.1535000e+06   3.6438000e-05
   4.1545000e+06   3.6367000e-05
   4.1555000e+06   3.6296000e-05
   4.1565000e+06   3.6224000e-05
   4.1575000e+06   3.6153000e-05
   4.1585000e+06   3.6082000e-05
   4.1595000e+06   3.6010000e-05
   4.1605000e+06   3.5939000e-05
   4.1615000e+06   3.5868000e-05
   4.1625000e+06   3.5796000e-05
   4.1635000e+06   3.5725000e-05
   4.1645000e+06   3.5654000e-05
   4.1655000e+06   3.5583000e-05
   4.1665000e+06   3.5511000e-05
   4.1675000e+06   3.5440000e-05
   4.1685000e+06   3.5369000e-05
   4.1695000e+06   3.5297000e-05
   4.1705000e+06   3.5226000e-05
   4.1715000e+06   3.5155000e-05
   4.1725000e+06   3.5084000e-05
   4.1735000e+06   3.5012000e-05
   4.1745000e+06   3.4941000e-05
   4.1755000e+06   3.4870000e-05
   4.1765000e+06   3.4798000e-05
   4.1775000e+06   3.4727000e-05
   4.1785000e+06   3.4656000e-05
   4.1795000e+06   3.4585000e-05
   4.1805000e+06   3.4513000e-05
   4.1815000e+06   3.4442000e-05
   4.1825000e+06   3.4371000e-05
   4.1835000e+06   3.4300000e-05
   4.1845000e+06   3.4228000e-05
   4.1855000e+06   3.4157000e-05
   4.1865000e+06   3.4086000e-05
   4.1875000e+06   3.4014000e-05
   4.1885000e+06   3.3943000e-05
   4.1895000e+06   3.3872000e-05
   4.1905000e+06   3.3801000e-05
   4.1915000e+06   3.3729000e-05
   4.1925000e+06   3.3658000e-05
   4.1935000e+06   3.3587000e-05
   4.1945000e+06   3.3516000e-05
   4.1955000e+06   3.3444000e-05
   4.1965000e+06   3.3373000e-05
   4.1975000e+06   3.3302000e-05
   4.1985000e+06   3.3231000e-05
   4.1995000e+06   3.3160000e-05
   4.2005000e+06   3.3088000e-05
   4.2015000e+06   3.3017000e-05
   4.2025000e+06   3.2946000e-05
   4.2035000e+06   3.2875000e-05
   4.2045000e+06   3.2804000e-05
   4.2055000e+06   1.4088000e-05
   4.2065000e+06   1.4063000e-05
   4.2075000e+06   1.4038000e-05
   4.2085000e+06   1.4013000e-05
   4.2095000e+06   1.3989000e-05
   4.2105000e+06   1.3964000e-05
   4.2115000e+06   1.3939000e-05
   4.2125000e+06   1.3914000e-05
   4.2135000e+06   1.3890000e-05
   4.2145000e+06   1.3865000e-05
   4.2155000e+06   1.3840000e-05
   4.2165000e+06   1.3815000e-05
   4.2175000e+06   1.3791000e-05
   4.2185000e+06   1.3766000e-05
   4.2195000e+06   1.3741000e-05
   4.2205000e+06   1.3716000e-05
   4.2215000e+06   1.3692000e-05
   4.2225000e+06   1.3667000e-05
   4.2235000e+06   1.3642000e-05
   4.2245000e+06   1.3617000e-05
   4.2255000e+06   1.3593000e-05
   4.2265000e+06   1.3568000e-05
   4.2275000e+06   1.3543000e-05
   4.2285000e+06   1.3518000e-05
   4.2295000e+06   1.3494000e-05
   4.2305000e+06   1.3469000e-05
   4.2315000e+06   1.3444000e-05
   4.2325000e+06   1.3420000e-05
   4.2335000e+06   1.3395000e-05
   4.2345000e+06   1.3370000e-05
   4.2355000e+06   1.3345000e-05
   4.2365000e+06   1.3321000e-05
   4.2375000e+06   1.3296000e-05
   4.2385000e+06   1.3271000e-05
   4.2395000e+06   1.3247000e-05
   4.2405000e+06   1.3222000e-05
   4.2415000e+06   1.3197000e-05
   4.2425000e+06   1.3172000e-05
   4.2435000e+06   1.3148000e-05
   4.2445000e+06   1.3123000e-05
   4.2455000e+06   1.3098000e-05
   4.2465000e+06   1.3074000e-05
   4.2475000e+06   1.3049000e-05
   4.2485000e+06   1.3024000e-05
   4.2495000e+06   1.3000000e-05
   4.2505000e+06   1.2975000e-05
   4.2515000e+06   1.2950000e-05
   4.2525000e+06   1.2926000e-05
   4.2535000e+06   1.2901000e-05
   4.2545000e+06   1.2876000e-05
   4.2555000e+06   1.2852000e-05
   4.2565000e+06   1.2827000e-05
   4.2575000e+06   1.2802000e-05
   4.2585000e+06   1.2778000e-05
   4.2595000e+06   1.2753000e-05
   4.2605000e+06   1.2728000e-05
   4.2615000e+06   1.2704000e-05
   4.2625000e+06   1.2679000e-05
   4.2635000e+06   1.2655000e-05
   4.2645000e+06   1.2630000e-05
   4.2655000e+06   1.2605000e-05
   4.2665000e+06   1.2581000e-05
   4.2675000e+06   1.2556000e-05
   4.2685000e+06   1.2531000e-05
   4.2695000e+06   1.2507000e-05
   4.2705000e+06   1.2482000e-05
   4.2715000e+06   1.2458000e-05
   4.2725000e+06   1.2433000e-05
   4.2735000e+06   1.2408000e-05
   4.2745000e+06   1.2384000e-05
   4.2755000e+06   1.2359000e-05
   4.2765000e+06   1.2335000e-05
   4.2775000e+06   1.2310000e-05
   4.2785000e+06   1.2286000e-05
   4.2795000e+06   1.2261000e-05
   4.2805000e+06   1.2236000e-05
   4.2815000e+06   1.2212000e-05
   4.2825000e+06   1.2187000e-05
   4.2835000e+06   1.2163000e-05
   4.2845000e+06   1.2138000e-05
   4.2855000e+06   1.2114000e-05
   4.2865000e+06   1.2089000e-05
   4.2875000e+06   1.2065000e-05
   4.2885000e+06   1.2040000e-05
   4.2895000e+06   1.2016000e-05
   4.2905000e+06   1.1991000e-05
   4.2915000e+06   1.1966000e-05
   4.2925000e+06   1.1942000e-05
   4.2935000e+06   1.1917000e-05
   4.2945000e+06   1.1893000e-05
   4.2955000e+06   1.1868000e-05
   4.2965000e+06   1.1844000e-05
   4.2975000e+06   1.1820000e-05
   4.2985000e+06   1.1795000e-05
   4.2995000e+06   1.1771000e-05
   4.3005000e+06   1.1746000e-05
   4.3015000e+06   1.1722000e-05
   4.3025000e+06   1.1697000e-05
   4.3035000e+06   1.1673000e-05
   4.3045000e+06   1.1648000e-05
   4.3055000e+06   1.1624000e-05
   4.3065000e+06   1.1599000e-05
   4.3075000e+06   1.1575000e-05
   4.3085000e+06   1.1550000e-05
   4.3095000e+06   1.1526000e-05
   4.3105000e+06   1.1502000e-05
   4.3115000e+06   1.1477000e-05
   4.3125000e+06   1.1453000e-05
   4.3135000e+06   1.1428000e-05
   4.3145000e+06   1.1404000e-05
   4.3155000e+06   1.1379000e-05
   4.3165000e+06   1.1355000e-05
   4.3175000e+06   1.1331000e-05
   4.3185000e+06   1.1306000e-05
   4.3195000e+06   1.1282000e-05
   4.3205000e+06   1.1258000e-05
   4.3215000e+06   1.1233000e-05
   4.3225000e+06   1.1209000e-05
   4.3235000e+06   1.1184000e-05
   4.3245000e+06   1.1160000e-05
   4.3255000e+06   1.1136000e-05
   4.3265000e+06   1.1111000e-05
   4.3275000e+06   1.1087000e-05
   4.3285000e+06   1.1063000e-05
   4.3295000e+06   1.1038000e-05
   4.3305000e+06   1.1014000e-05
   4.3315000e+06   1.0990000e-05
   4.3325000e+06   1.0965000e-05
   4.3335000e+06   1.0941000e-05
   4.3345000e+06   1.0916000e-05
   4.3355000e+06   1.0892000e-05
   4.3365000e+06   1.0868000e-05
   4.3375000e+06   1.0843000e-05
   4.3385000e+06   1.0819000e-05
   4.3395000e+06   1.0795000e-05
   4.3405000e+06   1.0771000e-05
   4.3415000e+06   1.0746000e-05
   4.3425000e+06   1.0722000e-05
   4.3435000e+06   1.0698000e-05
   4.3445000e+06   1.0673000e-05
   4.3455000e+06   1.0649000e-05
   4.3465000e+06   1.0625000e-05
   4.3475000e+06   1.0600000e-05
   4.3485000e+06   1.0576000e-05
   4.3495000e+06   1.0552000e-05
   4.3505000e+06   1.0527000e-05
   4.3515000e+06   1.0503000e-05
   4.3525000e+06   1.0479000e-05
   4.3535000e+06   1.0455000e-05
   4.3545000e+06   1.0430000e-05
   4.3555000e+06   1.0406000e-05
   4.3565000e+06   1.0382000e-05
   4.3575000e+06   1.0357000e-05
   4.3585000e+06   1.0333000e-05
   4.3595000e+06   1.0309000e-05
   4.3605000e+06   1.0285000e-05
   4.3615000e+06   1.0260000e-05
   4.3625000e+06   1.0236000e-05
   4.3635000e+06   1.0212000e-05
   4.3645000e+06   1.0188000e-05
   4.3655000e+06   1.0163000e-05
   4.3665000e+06   1.0139000e-05
   4.3675000e+06   1.0115000e-05
   4.3685000e+06   1.0090000e-05
   4.3695000e+06   1.0066000e-05
   4.3705000e+06   1.0042000e-05
   4.3715000e+06   1.0018000e-05
   4.3725000e+06   9.9934000e-06
   4.3735000e+06   9.9692000e-06
   4.3745000e+06   9.9449000e-06
   4.3755000e+06   9.9207000e-06
   4.3765000e+06   9.8964000e-06
   4.3775000e+06   9.8722000e-06
   4.3785000e+06   9.8480000e-06
   4.3795000e+06   9.8237000e-06
   4.3805000e+06   9.7995000e-06
   4.3815000e+06   9.7753000e-06
   4.3825000e+06   9.7511000e-06
   4.3835000e+06   9.7269000e-06
   4.3845000e+06   9.7027000e-06
   4.3855000e+06   9.6785000e-06
   4.3865000e+06   9.6785000e-11
   4.3875000e+06   2.8191000e-21
   4.3885000e+06   0.0000000e+00
   4.3895000e+06   0.0000000e+00
   4.3905000e+06   0.0000000e+00
   4.3915000e+06   0.0000000e+00
   4.3925000e+06   0.0000000e+00
   4.3935000e+06   0.0000000e+00
   4.3945000e+06   0.0000000e+00
   4.3955000e+06   0.0000000e+00
   4.3965000e+06   0.0000000e+00
   4.3975000e+06   0.0000000e+00
   4.3985000e+06   0.0000000e+00
   4.3995000e+06   0.0000000e+00
   4.4005000e+06   0.0000000e+00
   4.4015000e+06   0.0000000e+00
   4.4025000e+06   0.0000000e+00
   4.4035000e+06   0.0000000e+00
   4.4045000e+06   0.0000000e+00
   4.4055000e+06   0.0000000e+00
   4.4065000e+06   0.0000000e+00
   4.4075000e+06   0.0000000e+00
   4.4085000e+06   0.0000000e+00
   4.4095000e+06   0.0000000e+00
   4.4105000e+06   0.0000000e+00
   4.4115000e+06   0.0000000e+00
   4.4125000e+06   0.0000000e+00
   4.4135000e+06   0.0000000e+00
   4.4145000e+06   0.0000000e+00
   4.4155000e+06   0.0000000e+00
   4.4165000e+06   0.0000000e+00
   4.4175000e+06   0.0000000e+00
   4.4185000e+06   0.0000000e+00
   4.4195000e+06   0.0000000e+00
   4.4205000e+06   0.0000000e+00
   4.4215000e+06   0.0000000e+00
   4.4225000e+06   0.0000000e+00
   4.4235000e+06   0.0000000e+00
   4.4245000e+06   0.0000000e+00
   4.4255000e+06   0.0000000e+00
   4.4265000e+06   0.0000000e+00
   4.4275000e+06   0.0000000e+00
   4.4285000e+06   0.0000000e+00
   4.4295000e+06   0.0000000e+00
   4.4305000e+06   0.0000000e+00
   4.4315000e+06   0.0000000e+00
   4.4325000e+06   0.0000000e+00
   4.4335000e+06   0.0000000e+00
   4.4345000e+06   0.0000000e+00
   4.4355000e+06   0.0000000e+00
   4.4365000e+06   0.0000000e+00
   4.4375000e+06   0.0000000e+00
   4.4385000e+06   0.0000000e+00
   4.4395000e+06   0.0000000e+00
   4.4405000e+06   0.0000000e+00
   4.4415000e+06   0.0000000e+00
   4.4425000e+06   0.0000000e+00
   4.4435000e+06   0.0000000e+00
   4.4445000e+06   0.0000000e+00
   4.4455000e+06   0.0000000e+00
   4.4465000e+06   0.0000000e+00
   4.4475000e+06   0.0000000e+00
   4.4485000e+06   0.0000000e+00
   4.4495000e+06   0.0000000e+00
   4.4505000e+06   0.0000000e+00
   4.4515000e+06   0.0000000e+00
   4.4525000e+06   0.0000000e+00
   4.4535000e+06   0.0000000e+00
   4.4545000e+06   0.0000000e+00
   4.4555000e+06   0.0000000e+00
   4.4565000e+06   0.0000000e+00
   4.4575000e+06   0.0000000e+00
   4.4585000e+06   0.0000000e+00
   4.4595000e+06   0.0000000e+00
   4.4605000e+06   0.0000000e+00
   4.4615000e+06   0.0000000e+00
   4.4625000e+06   0.0000000e+00
   4.4635000e+06   0.0000000e+00
   4.4645000e+06   0.0000000e+00
   4.4655000e+06   0.0000000e+00
   4.4665000e+06   0.0000000e+00
   4.4675000e+06   0.0000000e+00
   4.4685000e+06   0.0000000e+00
   4.4695000e+06   0.0000000e+00
   4.4705000e+06   0.0000000e+00
   4.4715000e+06   0.0000000e+00
   4.4725000e+06   0.0000000e+00
   4.4735000e+06   0.0000000e+00
   4.4745000e+06   0.0000000e+00
   4.4755000e+06   0.0000000e+00
   4.4765000e+06   0.0000000e+00
   4.4775000e+06   0.0000000e+00
   4.4785000e+06   0.0000000e+00
   4.4795000e+06   0.0000000e+00
   4.4805000e+06   0.0000000e+00
   4.4815000e+06   0.0000000e+00
   4.4825000e+06   0.0000000e+00
   4.4835000e+06   0.0000000e+00
   4.4845000e+06   0.0000000e+00
   4.4855000e+06   0.0000000e+00
   4.4865000e+06   0.0000000e+00
   4.4875000e+06   0.0000000e+00
   4.4885000e+06   0.0000000e+00
   4.4895000e+06   0.0000000e+00
   4.4905000e+06   0.0000000e+00
   4.4915000e+06   0.0000000e+00
   4.4925000e+06   0.0000000e+00
   4.4935000e+06   0.0000000e+00
   4.4945000e+06   0.0000000e+00
   4.4955000e+06   0.0000000e+00
   4.4965000e+06   0.0000000e+00
   4.4975000e+06   0.0000000e+00


==> anc/tables/IceCube.dat <==
IceCube(2017), in 10^(-20)eV^-1 cm^-2 s^-1 

    Energy [eV] Flux(lower bound) Flux(upper bound)

   1.1986000e+14   8.3798000e-07   1.7892000e-06
   1.9793000e+14   2.9213000e-07   5.8306000e-07
   2.9036000e+14   1.3125000e-07   2.4905000e-07
   4.3798000e+14   5.4841000e-08   1.0061000e-07
   5.9509000e+14   2.8721000e-08   5.0945000e-08
   7.9738000e+14   1.4954000e-08   2.7435000e-08
   1.0247000e+15   8.4649000e-09   1.6062000e-08
   1.3540000e+15   4.5319000e-09   8.8942000e-09
   1.8655000e+15   2.1577000e-09   4.4543000e-09
   2.6429000e+15   9.7162000e-10   2.1098000e-09
   3.5661000e+15   4.9055000e-10   1.1395000e-09
   4.7783000e+15   2.4694000e-10   6.1364000e-10


==> anc/tables/Produce-your-GUNS.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    345532,       7164]
NotebookOptionsPosition[    341765,       7101]
NotebookOutlinePosition[    342104,       7116]
CellTagsIndexPosition[    342061,       7113]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["THIS NOTEBOOK PRODUCES YOUR GUNS PLOT", "Title",
 FontSize->36]], "Text",
 CellChangeTimes->{{3.780948472169907*^9, 3.780948497740088*^9}, {
  3.7809488934133253`*^9, 
  3.780948894422617*^9}},ExpressionUUID->"563122a6-c314-4fb0-8be5-\
8b15720c4f99"],

Cell["\<\
Edoardo Vitagliano (Munich, Max Planck Inst. and UCLA), Irene Tamborra (DARK \
Cosmology Ctr. and Bohr Inst.), Georg Raffelt (Munich, Max Planck Inst.)
Grand Unified Neutrino Spectrum at Earth: Sources and Spectral Components
Rev. Mod. Phys. 92, 045006 (2020)
DOI: https://doi.org/10.1103/RevModPhys.92.045006
e-Print: 1910.11878 \
\>", "Text",
 CellChangeTimes->{{3.816600461637946*^9, 3.816600486347199*^9}, {
   3.816600522039093*^9, 3.816600606605365*^9}, {3.816600905021325*^9, 
   3.816600980721476*^9}, 
   3.81660124192724*^9},ExpressionUUID->"64c128ea-3e15-40f1-b97b-\
5a4018f5cae5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<CustomTicks.m\>\""}]}], "Input",
 CellChangeTimes->{{3.766661425821577*^9, 3.7666614261422157`*^9}, {
   3.766661867447197*^9, 3.766661867662602*^9}, 3.767385946874159*^9, {
   3.7683133418192663`*^9, 3.768313342035542*^9}, {3.780689769727952*^9, 
   3.780689775868993*^9}, {3.780944912248321*^9, 3.780944916669154*^9}, {
   3.8166007152222013`*^9, 3.81660076147919*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6f22e4ef-d20e-42d4-b139-ec440e42c349"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "atmospheric", " ", "neutrino", " ", "and", " ", "antineutrino", " ", 
    "plot"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"atmo", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<Atmospheric.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"atmoplot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"atmo", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"atmo", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "atmo", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"atmo", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"atmo", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "atmo", "]"}]}], "}"}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"ColorData", "[", "97", "]"}], "[", "1", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Dashing", "[", 
             RowBox[{"{", 
              RowBox[{"0.01", ",", "0.02"}], "}"}], "]"}]}], "}"}]}], "}"}]}],
        ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.780944919192256*^9, 3.7809450238406687`*^9}, {
   3.780945869494296*^9, 3.780945892493009*^9}, {3.780945929647888*^9, 
   3.7809459929236717`*^9}, {3.7809463848092823`*^9, 3.7809464066729937`*^9}, 
   3.7809485074727287`*^9, {3.780948666943818*^9, 3.7809486782299967`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"05b84792-4352-4804-852d-762c5ded86bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cnb", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<CNB.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cnbplot", "=", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"cnb", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"cnb", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "5", ",", 
           RowBox[{"Length", "[", "cnb", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"cnb", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"cnb", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "5", ",", 
           RowBox[{"Length", "[", "cnb", "]"}]}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"ColorData", "[", "97", "]"}], "[", "2", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Dashing", "[", 
           RowBox[{"{", 
            RowBox[{"0.01", ",", "0.02"}], "}"}], "]"}]}], "}"}]}], "}"}]}], 
     ",", 
     RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.780944919192256*^9, 3.780945041233037*^9}, {
   3.7809454754125977`*^9, 3.7809454765488157`*^9}, {3.7809464314622*^9, 
   3.7809464392844343`*^9}, 3.780948509902451*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"e62b1853-86b5-4d83-b74d-61c4daa81bd2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "CNB", " ", "neutrino", " ", "and", " ", "antineutrino", " ", "plot"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"m2", "=", 
     RowBox[{"8.6", " ", 
      RowBox[{"10", "^", 
       RowBox[{"-", "3"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m3", "=", 
     RowBox[{"50", " ", 
      RowBox[{"10", "^", 
       RowBox[{"-", "3"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"cnblinesplot", "=", 
    RowBox[{"ListLogLogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"m2", ",", 
            RowBox[{"10", "^", 
             RowBox[{"-", "9"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m2", ",", "1.35`*^11"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"m2", ",", 
            RowBox[{"10", "^", 
             RowBox[{"-", "9"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m2", ",", "1.35`*^11"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"m3", ",", 
            RowBox[{"10", "^", 
             RowBox[{"-", "9"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m3", ",", 
            RowBox[{"2.32", " ", 
             RowBox[{"10", "^", "10"}]}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"m3", ",", 
            RowBox[{"10", "^", 
             RowBox[{"-", "9"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m3", ",", 
            RowBox[{"2.32", " ", 
             RowBox[{"10", "^", "10"}]}]}], "}"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"10", "^", 
            RowBox[{"-", "5"}]}], ",", 
           RowBox[{"10", "^", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"10", "^", 
            RowBox[{"-", "9"}]}], ",", 
           RowBox[{"10", "^", "17"}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", " ", 
           RowBox[{
            RowBox[{"ColorData", "[", "97", "]"}], "[", "2", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", "Black", ",", 
           " ", 
           RowBox[{"Dashing", "[", 
            RowBox[{"{", 
             RowBox[{"0.01", ",", "0.035"}], "}"}], "]"}]}], "}"}]}], 
        "}"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.780948129756442*^9, 3.780948133754325*^9}, {
   3.780948177264381*^9, 3.780948224292449*^9}, 3.780948520219142*^9, {
   3.7809486842531767`*^9, 3.780948688460932*^9}, 3.780949502418689*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"0ae5d9ea-1da6-4f05-bd76-45c78cfe0619"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.012833333333333334`], AbsoluteThickness[2], 
      LineBox[{{-4.755993075722675, -20.72326583694641}, {-4.755993075722675, 
       25.62854061538484}}]}, 
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
      Dashing[{0.01, 0.035}], 
      LineBox[{{-4.755993075722675, -20.72326583694641}, {-4.755993075722675, 
       25.62854061538484}}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.012833333333333334`], AbsoluteThickness[2], 
      LineBox[{{-2.995732273553991, -20.72326583694641}, {-2.995732273553991, 
       23.867418115618676`}}]}, 
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
      Dashing[{0.01, 0.035}], 
      LineBox[{{-2.995732273553991, -20.72326583694641}, {-2.995732273553991, 
       23.867418115618676`}}]}}, {
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.012833333333333334`], AbsoluteThickness[2]}, 
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
      Dashing[{0.01, 0.035}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.012833333333333334`], AbsoluteThickness[2]}, 
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
      Dashing[{0.01, 0.035}]}}, {
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.012833333333333334`], AbsoluteThickness[2]}, 
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
      Dashing[{0.01, 0.035}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.012833333333333334`], AbsoluteThickness[2]}, 
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
      Dashing[{0.01, 
       0.035}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.012833333333333334`], AbsoluteThickness[2]}, 
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
      Dashing[{0.01, 0.035}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.012833333333333334`], AbsoluteThickness[2]}, 
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
      Dashing[{0.01, 
       0.035}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {{}, \
{}}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{-11.512925464970229`, -20.72326583694641},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {27.631021115928547`, 
        FormBox[
         TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {36.841361487904734`, 
        FormBox[
         TemplateBox[{"10", "16"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {32.23619130191664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {41.44653167389282, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {36.841361487904734`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {32.23619130191664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {41.44653167389282, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{-11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{-Log[100000], 
      Log[100]}, {-Log[1000000000], 
      Log[100000000000000000]}}, {{-11.512925464970229`, 
    4.605170185988092}, {-20.72326583694641, 39.14394658089878}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{
  3.78094950297751*^9, 3.816600667232623*^9, {3.816600765995235*^9, 
   3.816600789078261*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"c832000c-4550-4650-8451-e542772adb98"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "BBN", " ", "from", " ", "3", "H", " ", "antineutrino", " ", "plot"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BBNtrit", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<BBN-tritium.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BBNtritplot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"BBNtrit", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"BBNtrit", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "5", ",", 
            RowBox[{"Length", "[", "BBNtrit", "]"}]}], "}"}]}], "]"}], "}"}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"ColorData", "[", "97", "]"}], "[", "3", "]"}], ",", 
           RowBox[{"Dashing", "[", 
            RowBox[{"{", 
             RowBox[{"0.01", ",", "0.02"}], "}"}], "]"}]}], "}"}], "}"}]}], 
       ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.780944919192256*^9, 3.780945075841858*^9}, {
   3.780946452359292*^9, 3.7809464655805063`*^9}, 3.7809485234533052`*^9, {
   3.780948691727023*^9, 3.780948702912345*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"635e079e-db26-4286-9ed2-29f658d9553d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"BBN", " ", "from", " ", "n", " ", "antineutrino", " ", "plot"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BBNneutron", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<BBN-neutron.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BBNneutronplot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"BBNneutron", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"BBNneutron", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "5", ",", 
            RowBox[{"Length", "[", "BBNneutron", "]"}]}], "}"}]}], "]"}], 
        "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"ColorData", "[", "97", "]"}], "[", "4", "]"}], ",", 
           RowBox[{"Dashing", "[", 
            RowBox[{"{", 
             RowBox[{"0.01", ",", "0.02"}], "}"}], "]"}]}], "}"}], "}"}]}], 
       ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.780944919192256*^9, 3.780945100055331*^9}, {
   3.780946481117736*^9, 3.780946483491972*^9}, {3.780946854905949*^9, 
   3.780946856015223*^9}, 3.780948526171835*^9, {3.780948705731949*^9, 
   3.780948711543494*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"2229ee47-ba10-4188-9767-72932f7220c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Cosmogenic", " ", "neutrino", " ", "and", " ", "antineutrino", " ", 
    RowBox[{"plot", ".", " ", "You"}], " ", "need", " ", "to", " ", 
    "multiply", " ", "the", " ", "flux", " ", "times", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "30"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cosmo", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<Cosmogenic.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cosmoplot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cosmo", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "30"}]], 
              RowBox[{"cosmo", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "cosmo", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cosmo", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "30"}]], 
              RowBox[{"cosmo", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "cosmo", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cosmo", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "30"}]], 
              RowBox[{"cosmo", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "cosmo", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cosmo", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "30"}]], 
              RowBox[{"cosmo", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "cosmo", "]"}]}], "}"}]}], "]"}]}], "}"}],
        ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"ColorData", "[", "97", "]"}], "[", "5", "]"}], ",", 
          RowBox[{
           RowBox[{"ColorData", "[", "97", "]"}], "[", "5", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Dashing", "[", 
             RowBox[{"{", 
              RowBox[{"0.01", ",", "0.02"}], "}"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Dashing", "[", 
             RowBox[{"{", 
              RowBox[{"0.01", ",", "0.02"}], "}"}], "]"}]}], "}"}]}], "}"}]}],
        ",", 
       RowBox[{"Filling", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.780944919192256*^9, 3.7809451316753397`*^9}, {
   3.780945707335037*^9, 3.780945713382003*^9}, {3.780946490208551*^9, 
   3.780946646618288*^9}, 3.7809485287023687`*^9, {3.7809487132029467`*^9, 
   3.780948741194322*^9}, {3.814130199242529*^9, 3.8141301995799294`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"c9daeff3-3dce-4aa5-b5d0-b8a63fc3b99e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "DSNB", " ", "neutrino", " ", "and", " ", "antineutrino", " ", "plot"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DSNB", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<DSNB.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DSNBplot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"DSNB", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"DSNB", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "DSNB", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"DSNB", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"DSNB", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "DSNB", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"DSNB", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"DSNB", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "DSNB", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"DSNB", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"DSNB", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "5"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "DSNB", "]"}]}], "}"}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"ColorData", "[", "97", "]"}], "[", "6", "]"}], ",", 
          RowBox[{
           RowBox[{"ColorData", "[", "97", "]"}], "[", "6", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Dashing", "[", 
             RowBox[{"{", 
              RowBox[{"0.01", ",", "0.02"}], "}"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Dashing", "[", 
             RowBox[{"{", 
              RowBox[{"0.01", ",", "0.02"}], "}"}], "]"}]}], "}"}]}], "}"}]}],
        ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"Filling", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "\[Rule]", 
           RowBox[{"{", "2", "}"}]}], ",", 
          RowBox[{"3", "\[Rule]", 
           RowBox[{"{", "4", "}"}]}]}], "}"}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.780944919192256*^9, 3.780945168897004*^9}, {
   3.78094666244536*^9, 3.780946724468642*^9}, 3.780948532653105*^9, {
   3.780948750079916*^9, 3.780948757008973*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"8f072802-6f13-41a3-badf-e2bba0bcd0f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Geoneutrino", " ", "plot"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"geo", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<Geoneutrinos.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"geoplot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"geo", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"geo", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "5", ",", 
            RowBox[{"Length", "[", "geo", "]"}]}], "}"}]}], "]"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"Dashed", ",", 
           RowBox[{
            RowBox[{"ColorData", "[", "97", "]"}], "[", "7", "]"}]}], "}"}], 
         "}"}]}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.780944919192256*^9, 3.780945192815858*^9}, {
   3.780946735444209*^9, 3.780946964986595*^9}, 3.7809485352647038`*^9, {
   3.780948760115409*^9, 3.7809487751068172`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"c7f85486-1a8b-4acf-bb6d-424b1341f769"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Reactor", " ", "neutrino", " ", "plot"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"reac", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<Reactor.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reacplot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"reac", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"reac", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "5", ",", 
            RowBox[{"Length", "[", "reac", "]"}]}], "}"}]}], "]"}], "}"}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"Dashed", ",", 
           RowBox[{
            RowBox[{"ColorData", "[", "97", "]"}], "[", "8", "]"}]}], "}"}], 
         "}"}]}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.780944919192256*^9, 3.780945206676524*^9}, {
   3.780946930122855*^9, 3.780946971395667*^9}, 3.780948537989087*^9, {
   3.780948778163315*^9, 3.7809487833831387`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"5b6b746e-6dc3-4ebf-a4d5-6ce3f5bc5375"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"IceCube", " ", "neutrino", " ", "and", " ", "antineutrino", " ", 
    RowBox[{"plot", ".", " ", "You"}], " ", "have", " ", "to", " ", 
    "multiply", " ", "the", " ", "flux", " ", "times", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "20"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"IC", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<IceCube.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ICplot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"IC", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "20"}]], 
              RowBox[{"IC", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "IC", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"IC", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "20"}]], 
              RowBox[{"IC", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "IC", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"IC", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "20"}]], 
              RowBox[{"IC", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "IC", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"IC", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "20"}]], 
              RowBox[{"IC", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "IC", "]"}]}], "}"}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ColorData", "[", "97", "]"}], "[", "9", "]"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ColorData", "[", "97", "]"}], "[", "9", "]"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Dashing", "[", 
             RowBox[{"{", 
              RowBox[{"0.01", ",", "0.02"}], "}"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Dashing", "[", 
             RowBox[{"{", 
              RowBox[{"0.01", ",", "0.02"}], "}"}], "]"}]}], "}"}]}], "}"}]}],
        ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"Filling", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", "2", "}"}]}], "}"}]}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.780944919192256*^9, 3.780945234270089*^9}, {
   3.780945673032524*^9, 3.780945688144389*^9}, {3.780946985287541*^9, 
   3.7809470216399317`*^9}, 3.780948540837111*^9, {3.780948784931613*^9, 
   3.7809488054359713`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"0da1862b-284c-4c0c-9c13-2e5ccd97c494"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Thermal", " ", "solar", " ", "neutrino", " ", "and", " ", "antineutrino", 
    " ", "plot"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Suntherm", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<Sun-thermal.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sunthermplot", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Suntherm", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"Suntherm", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "Suntherm", "]"}]}], "}"}]}], "]"}], ",", 
         
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Suntherm", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"Suntherm", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", 
             RowBox[{"Length", "[", "Suntherm", "]"}]}], "}"}]}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ColorData", "[", "97", "]"}], "[", "10", "]"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Dashing", "[", 
             RowBox[{"{", 
              RowBox[{"0.01", ",", "0.02"}], "}"}], "]"}]}], "}"}]}], "}"}]}],
        ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.780944919192256*^9, 3.780945289738385*^9}, {
   3.780947035036598*^9, 3.780947049281801*^9}, {3.7809473082313538`*^9, 
   3.780947328978026*^9}, {3.780947371701304*^9, 3.7809473790126457`*^9}, 
   3.7809474545715923`*^9, 3.7809485441525393`*^9, {3.780948810006617*^9, 
   3.780948819593258*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"472ca744-fbcc-48a5-b5c7-8ae7afa81fc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Solar", " ", "neutrino", " ", "plot"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"b8", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<Sun-nuclear-B8.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hep", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<Sun-nuclear-hep.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n13", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<Sun-nuclear-n13.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"o15", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<Sun-nuclear-o15.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pp", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<Sun-nuclear-pp.dat\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SunnuclearplotLIST", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"b8", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"b8", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "6", ",", 
             RowBox[{"Length", "[", "b8", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"hep", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"hep", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "6", ",", 
             RowBox[{"Length", "[", "hep", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"hep", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"hep", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "6", ",", 
             RowBox[{"Length", "[", "hep", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"n13", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"n13", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "6", ",", 
             RowBox[{"Length", "[", "n13", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"n13", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"n13", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "6", ",", 
             RowBox[{"Length", "[", "n13", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"o15", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"o15", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "6", ",", 
             RowBox[{"Length", "[", "o15", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"o15", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"o15", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "6", ",", 
             RowBox[{"Length", "[", "o15", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"pp", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"pp", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "6", ",", 
             RowBox[{"Length", "[", "pp", "]"}]}], "}"}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ColorData", "[", "97", "]"}], "[", "11", "]"}], "}"}], 
         "}"}]}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.780944919192256*^9, 3.780945405013859*^9}, {
  3.780945526145425*^9, 3.780945530204021*^9}, {3.7809470611441917`*^9, 
  3.7809470702315283`*^9}, {3.780947645466556*^9, 3.7809476711211653`*^9}, {
  3.780948548423119*^9, 3.780948561654361*^9}, {3.7809488244407043`*^9, 
  3.7809488302762613`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"6f012d8c-16fa-4a6f-b0c5-54a2c1f90363"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "final", " ", "GUNS", " ", "plot", " ", "features", " ", "an", 
    " ", "interpolation", " ", "plot", " ", "for", " ", "solar", " ", 
    "neutrinos"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Sunnuclearplot", "=", 
    RowBox[{"LogLogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Interpolation", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"o15", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"o15", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6", ",", 
               RowBox[{"Length", "[", "o15", "]"}]}], "}"}]}], "]"}], "]"}], 
          "[", "x", "]"}], 
         RowBox[{"UnitStep", "[", 
          RowBox[{"x", "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["10", "5"]}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Interpolation", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"o15", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"o15", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6", ",", 
               RowBox[{"Length", "[", "o15", "]"}]}], "}"}]}], "]"}], "]"}], 
          "[", "x", "]"}], 
         RowBox[{"UnitStep", "[", 
          RowBox[{"x", "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["10", "5"]}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Interpolation", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n13", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"n13", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6", ",", 
               RowBox[{"Length", "[", "n13", "]"}]}], "}"}]}], "]"}], "]"}], 
          "[", "x", "]"}], 
         RowBox[{"UnitStep", "[", 
          RowBox[{"x", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["10", "5"]}]}], "]"}], 
         RowBox[{"UnitStep", "[", 
          RowBox[{
           RowBox[{"1.1", " ", 
            SuperscriptBox["10", "6"]}], "-", "x"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Interpolation", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n13", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"n13", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6", ",", 
               RowBox[{"Length", "[", "n13", "]"}]}], "}"}]}], "]"}], "]"}], 
          "[", "x", "]"}], 
         RowBox[{"UnitStep", "[", 
          RowBox[{"x", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["10", "5"]}]}], "]"}], 
         RowBox[{"UnitStep", "[", 
          RowBox[{
           RowBox[{"1.1", " ", 
            SuperscriptBox["10", "6"]}], "-", "x"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"Interpolation", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"pp", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"pp", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "6", ",", 
              RowBox[{"Length", "[", "pp", "]"}]}], "}"}]}], "]"}], "]"}], 
         "[", "x", "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Interpolation", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"hep", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"hep", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6", ",", 
               RowBox[{"Length", "[", "hep", "]"}]}], "}"}]}], "]"}], "]"}], 
          "[", "x", " ", "]"}], 
         RowBox[{"UnitStep", "[", 
          RowBox[{"x", "-", 
           RowBox[{"1.4", " ", 
            SuperscriptBox["10", "7"]}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Interpolation", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"hep", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"hep", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6", ",", 
               RowBox[{"Length", "[", "hep", "]"}]}], "}"}]}], "]"}], "]"}], 
          "[", "x", " ", "]"}], 
         RowBox[{"UnitStep", "[", 
          RowBox[{"x", "-", 
           RowBox[{"1.4", " ", 
            SuperscriptBox["10", "7"]}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Interpolation", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"b8", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"b8", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6", ",", 
               RowBox[{"Length", "[", "b8", "]"}]}], "}"}]}], "]"}], "]"}], 
          "[", "x", "]"}], 
         RowBox[{"UnitStep", "[", 
          RowBox[{"x", "-", 
           RowBox[{"1.7", " ", 
            SuperscriptBox["10", "6"]}]}], "]"}], 
         RowBox[{"UnitStep", "[", 
          RowBox[{
           RowBox[{"1.5", " ", 
            SuperscriptBox["10", "7"]}], "-", "x"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"1", " ", 
         SuperscriptBox["10", "3"]}], ",", 
        SuperscriptBox["10", "8"]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ColorData", "[", "97", "]"}], "[", "11", "]"}], "}"}], 
        "}"}]}], ",", 
      RowBox[{"Filling", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", "2", "}"}]}], ",", 
         RowBox[{"3", "\[Rule]", 
          RowBox[{"{", "4", "}"}]}], ",", 
         RowBox[{"6", "\[Rule]", 
          RowBox[{"{", "7", "}"}]}]}], "}"}]}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"320", ",", "320"}], "}"}]}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"60", ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"60", ",", "20"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox["10", "3"], ",", 
           SuperscriptBox["10", "8"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox["10", 
            RowBox[{"-", "5"}]], ",", 
           SuperscriptBox["10", "6"]}], "}"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", "12", 
         ",", "Black"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "0.6", "]"}], ",", "Black"}], 
        "]"}]}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.780944919192256*^9, 3.780945405013859*^9}, {
   3.780945526145425*^9, 3.780945530204021*^9}, {3.7809470611441917`*^9, 
   3.7809470702315283`*^9}, {3.780947524188953*^9, 3.7809475257348433`*^9}, {
   3.7809475821732693`*^9, 3.7809476050085382`*^9}, {3.780947688507659*^9, 
   3.7809477194156437`*^9}, 3.780947766480837*^9, 3.7809485527728233`*^9, {
   3.780948834985972*^9, 3.780948859248736*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"7b5d90f9-c34f-4fc3-885a-34922f9d7164"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"1000.2352202801648`\\\", \\\
\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,32,1,28407796319789688217,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7809476058712597`*^9, 3.780947721204282*^9, 3.780947767427985*^9, 
   3.780948565466159*^9, 3.780948902925149*^9, 3.780948976486809*^9, 
   3.816600668232016*^9, {3.8166007667768307`*^9, 3.816600789938751*^9}},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"1d9a6c2a-71a9-4d56-b963-ce41244d32ff"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"1265.1527364537733`\\\", \\\
\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,32,2,28407796319789688217,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7809476058712597`*^9, 3.780947721204282*^9, 3.780947767427985*^9, 
   3.780948565466159*^9, 3.780948902925149*^9, 3.780948976486809*^9, 
   3.816600668232016*^9, {3.8166007667768307`*^9, 3.81660079001431*^9}},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"4c50ee97-0a98-4fa0-83e7-cb411481680e"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"1600.2350388223092`\\\", \\\
\"}\\\"}]\\) lies outside the range of data in the interpolating function. \
Extrapolation will be used.\"",2,32,3,28407796319789688217,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7809476058712597`*^9, 3.780947721204282*^9, 3.780947767427985*^9, 
   3.780948565466159*^9, 3.780948902925149*^9, 3.780948976486809*^9, 
   3.816600668232016*^9, {3.8166007667768307`*^9, 3.816600790061103*^9}},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"2c7559b6-d785-4b38-a5b3-4e6b47fec1b1"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,32,4,28407796319789688217,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7809476058712597`*^9, 3.780947721204282*^9, 3.780947767427985*^9, 
   3.780948565466159*^9, 3.780948902925149*^9, 3.780948976486809*^9, 
   3.816600668232016*^9, {3.8166007667768307`*^9, 3.81660079006663*^9}},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"636f5587-15ec-49c2-9b3f-83862e91b1c1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Solar", " ", "neutrino", " ", "lines", " ", "plot"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Solarlinesplot", "=", 
    RowBox[{"ListLogLogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "6"], "1.445"}], ",", 
            SuperscriptBox["10", 
             RowBox[{"-", "2"}]]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "6"], "1.445"}], ",", 
            RowBox[{
             SuperscriptBox["10", 
              RowBox[{"-", "6"}]], 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Log10", "[", 
                 RowBox[{"1.448", " ", 
                  RowBox[{"10", "^", "8"}]}], "]"}], "-", "0.03"}], 
               ")"}]}]}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "6"], "0.863"}], ",", 
            SuperscriptBox["10", 
             RowBox[{"-", "2"}]]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "6"], "0.863"}], ",", 
            RowBox[{
             SuperscriptBox["10", 
              RowBox[{"-", "6"}]], 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Log10", "[", 
                 RowBox[{"0.897", " ", "4.80", " ", 
                  RowBox[{"10", "^", "9"}]}], "]"}], "-", "0.03"}], 
               ")"}]}]}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "6"], "0.386"}], ",", 
            SuperscriptBox["10", 
             RowBox[{"-", "2"}]]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "6"], "0.386"}], ",", 
            RowBox[{
             SuperscriptBox["10", 
              RowBox[{"-", "6"}]], 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Log10", "[", 
                 RowBox[{"0.103", " ", "4.80", " ", 
                  RowBox[{"10", "^", "9"}]}], "]"}], "-", "0.03"}], 
               ")"}]}]}]}], "}"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
           RowBox[{
            RowBox[{"ColorData", "[", "97", "]"}], "[", "11", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
           RowBox[{
            RowBox[{"ColorData", "[", "97", "]"}], "[", "11", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
           RowBox[{
            RowBox[{"ColorData", "[", "97", "]"}], "[", "11", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
           RowBox[{
            RowBox[{"ColorData", "[", "97", "]"}], "[", "11", "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "0.1", "]"}], ",", "Black"}], 
          "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.78094785464067*^9, 3.780947869908243*^9}, {
   3.780947922293841*^9, 3.780947963721794*^9}, {3.78094802176772*^9, 
   3.780948082618005*^9}, 3.780948568626111*^9, {3.780948861689726*^9, 
   3.780948870528735*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"3fa6df96-8c01-4915-83ca-d261272c6d65"],

Cell[BoxData[
 StyleBox["AXES", "Text",
  FontColor->GrayLevel[0]]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.780948581151709*^9, 3.780948599946807*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"22c409c2-4bce-412c-b29f-8f24f9d2087b"],

Cell[BoxData["AXES"], "Output",
 CellChangeTimes->{
  3.780948905382271*^9, 3.780948979316081*^9, 3.816600670291218*^9, {
   3.816600768892295*^9, 3.816600792607375*^9}},
 CellLabel->"Out[34]=",ExpressionUUID->"d60254cb-c230-4e29-95bb-d4e25886aed6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"myax", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "36"}]], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(-36\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "35"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "34"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "33"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "32"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "31"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "30"}]], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(-30\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "29"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "28"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "27"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "26"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "25"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "24"}]], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(-24\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "23"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "22"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "21"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "20"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "19"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "18"}]], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(-18\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "17"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "16"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "15"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "14"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "13"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "12"}]], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(-12\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "11"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "10"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "9"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "8"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "7"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(-6\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "5"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "2"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "1"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "0"], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(0\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "1"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "2"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "3"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "4"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "5"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "6"], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(6\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "7"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "8"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "9"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "10"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "11"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "12"], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(12\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "13"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "14"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "15"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "16"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "17"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "18"], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(18\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myaxnone", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "36"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "35"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "34"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "33"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "32"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "31"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "30"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "29"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "28"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "27"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "26"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "25"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "24"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "23"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "22"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "21"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "20"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "19"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "18"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "17"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "16"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "15"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "14"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "13"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "12"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "11"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "10"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "9"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "8"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "7"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "5"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "2"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "1"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "0"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "1"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "2"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "3"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "4"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "5"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "6"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "7"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "8"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "9"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "10"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "11"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "12"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "13"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "14"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "15"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "16"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "17"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "18"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myax2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(-6\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "5"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(-3\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "2"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "1"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "0"], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(0\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "1"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "2"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "3"], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(3\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "4"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "5"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "6"], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(6\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "7"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "8"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "9"], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(9\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "10"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "11"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "12"], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(12\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "13"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "14"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "15"], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(15\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "16"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "17"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "18"], ",", 
       "\"\<\!\(\*SuperscriptBox[\(10\), \(18\)]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myax2none", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "5"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "2"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "1"}]], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "0"], ",", 
       StyleBox["\"\<\>\"",
        FontWeight->"Plain"], ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "1"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "2"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "3"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "4"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "5"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "6"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "7"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "8"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "9"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "10"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "11"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "12"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "13"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "14"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "15"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "16"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "17"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.01", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "18"], ",", "\"\<\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.013", ",", "0."}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{3.780948599946903*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"b3407bc6-fae4-4b6f-9352-ed38d73d7b7c"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["FRAME", "Section"]], "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.780948619651897*^9, 3.780948621700234*^9}, 
   3.780948880951086*^9, {3.814130135970483*^9, 
   3.81413014211867*^9}},ExpressionUUID->"74553dce-7a5f-4dcc-ac47-\
0f8b915f801d"],

Cell[BoxData[
 RowBox[{"GUNSframe", "=", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.75", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "7"}]]}], ",", 
         RowBox[{"8.4", " ", 
          SuperscriptBox["10", "18"]}]}], "}"}], ",", 
       RowBox[{"{", " ", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "36"}]], ",", 
         SuperscriptBox["10", "18"]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "Black", "}"}], ",", 
       RowBox[{"{", "Black", "}"}], ",", 
       RowBox[{"{", "Gray", "}"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"9", "/", "16"}]}], ",", 
    RowBox[{"Axes", "->", "False"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"540", ",", "540"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ",", "12"}], 
      "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"AbsoluteThickness", "[", "1", "]"}]}], "}"}]}], "}"}]}], 
    ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"myax", ",", "myaxnone"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"myax2", ",", "myax2none"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Energy E [eV]\>\"", ",", "14"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<Neutrino flux \[Phi] [\!\(\*SuperscriptBox[\(eV\), \(-1\)]\)\!\(\
\*SuperscriptBox[\(cm\), \(-2\)]\)\!\(\*SuperscriptBox[\(s\), \(-1\)]\)]\>\"",
          ",", "14", ",", 
         RowBox[{"SingleLetterItalics", "\[Rule]", "False"}]}], "]"}]}], 
      "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Black", ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<CNB\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "8"}], ",", "22"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<BBN \!\(\*SuperscriptBox[\((\), \(3\)]\)H)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "10"}], ",", 
           RowBox[{"-", "15"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<BBN (n)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "10"}], ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Solar (thermal)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "20"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<DSNB\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"12", ",", 
           RowBox[{"-", "18"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Solar (nuclear)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"20", ",", "20"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Atmospheric\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"30", ",", 
           RowBox[{"-", "30"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Cosmogenic\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"30", ",", 
           RowBox[{"-", "75"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Geoneutrinos\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{"-", "8"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<Reactors\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"23", ",", "5"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<IceCube data\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"37", ",", 
           RowBox[{"-", "52"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<(2017)\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"37", ",", 
           RowBox[{"-", "58"}]}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{3.780948880951152*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"132863da-bc5a-4722-b555-b7fc2003cee8"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
     StyleBox[{},
      FontFamily->"Helvetica"]}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      
      StyleBox[{},
       FontFamily->"Helvetica"]}, {}}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      
      StyleBox[{},
       FontFamily->"Helvetica"]}, {}}}, {{}, {}}},
  AspectRatio->NCache[
    Rational[9, 16], 0.5625],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{-15.558479863022898`, -82.89306334778564},
  BaseStyle->{FontFamily -> "Helvetica", 12},
  DisplayFunction->Identity,
  Epilog->{FontSize -> 14, 
    GrayLevel[0], 
    InsetBox[
     FormBox["\"CNB\"", TraditionalForm], {-8, 22}], 
    InsetBox[
     FormBox[
     "\"BBN \\!\\(\\*SuperscriptBox[\\((\\), \\(3\\)]\\)H)\"", 
      TraditionalForm], {-10, -15}], 
    InsetBox[
     FormBox["\"BBN (n)\"", TraditionalForm], {-10, 2}], 
    InsetBox[
     FormBox["\"Solar (thermal)\"", TraditionalForm], {5, 20}], 
    InsetBox[
     FormBox["\"DSNB\"", TraditionalForm], {12, -18}], 
    InsetBox[
     FormBox["\"Solar (nuclear)\"", TraditionalForm], {20, 20}], 
    InsetBox[
     FormBox["\"Atmospheric\"", TraditionalForm], {30, -30}], 
    InsetBox[
     FormBox["\"Cosmogenic\"", TraditionalForm], {30, -75}], 
    InsetBox[
     FormBox["\"Geoneutrinos\"", TraditionalForm], {8, -8}], 
    InsetBox[
     FormBox["\"Reactors\"", TraditionalForm], {23, 5}], 
    InsetBox[
     FormBox["\"IceCube data\"", TraditionalForm], {37, -52}], 
    InsetBox[
     FormBox["\"(2017)\"", TraditionalForm], {37, -58}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      StyleBox[
      "\"Neutrino flux \[Phi] [\\!\\(\\*SuperscriptBox[\\(eV\\), \\(-1\\)]\\)\
\\!\\(\\*SuperscriptBox[\\(cm\\), \
\\(-2\\)]\\)\\!\\(\\*SuperscriptBox[\\(s\\), \\(-1\\)]\\)]\"", 14, 
       SingleLetterItalics -> False, StripOnInput -> False], TraditionalForm],
      None}, {
     FormBox[
      StyleBox["\"Energy E [eV]\"", 14, StripOnInput -> False], 
      TraditionalForm], None}},
  FrameStyle->{{
     GrayLevel[0], 
     AbsoluteThickness[1]}, {
     GrayLevel[0], 
     AbsoluteThickness[1]}, {
     GrayLevel[0], 
     AbsoluteThickness[1]}, {
     GrayLevel[0], 
     AbsoluteThickness[1]}},
  FrameTicks->{{{{
       NCache[-
        Log[1000000000000000000000000000000000000], -82.89306334778564], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-36\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000000000000], -80.5904782547916], 
       
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000000000000], -78.28789316179756], 
       
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000000000000], -75.9853080688035], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000000000], -73.68272297580947], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000000000], -71.38013788281542], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000000000], -69.07755278982137], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-30\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000000], -66.77496769682732], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000000], -64.47238260383328], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000000], -62.16979751083923], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000], -59.86721241784519], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000], -57.564627324851145`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000], -55.262042231857095`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-24\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000000000], -52.95945713886305], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000], -50.65687204586901], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000], -48.35428695287496], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000000000], -46.051701859880914`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000], -43.74911676688687], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000], -41.44653167389282], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-18\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000], -39.14394658089878], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000], -36.841361487904734`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000], -34.538776394910684`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000], -32.23619130191664], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000], -29.933606208922594`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000], -27.631021115928547`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-12\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000], -25.328436022934504`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000], -23.025850929940457`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000], -20.72326583694641], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000], -18.420680743952367`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000], -16.11809565095832], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000], -13.815510557964274`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-6\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000], -11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000], -9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000], -6.907755278982137], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10], -2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {0, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(0\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10], 2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100], 4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000], 6.907755278982137], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000], 9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000], 11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000], 13.815510557964274`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(6\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000], 16.11809565095832], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000], 18.420680743952367`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000], 20.72326583694641], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000000000], 23.025850929940457`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000], 25.328436022934504`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000], 27.631021115928547`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(12\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000000000], 29.933606208922594`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000], 32.23619130191664], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000], 34.538776394910684`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000000000000000], 36.841361487904734`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000000], 39.14394658089878], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000000], 41.44653167389282], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(18\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}}, {{
       NCache[-
        Log[1000000000000000000000000000000000000], -82.89306334778564], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000000000000], -80.5904782547916], 
       
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000000000000], -78.28789316179756], 
       
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000000000000], -75.9853080688035], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000000000], -73.68272297580947], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000000000], -71.38013788281542], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000000000], -69.07755278982137], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000000], -66.77496769682732], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000000], -64.47238260383328], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000000], -62.16979751083923], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000], -59.86721241784519], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000], -57.564627324851145`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000], -55.262042231857095`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000000000], -52.95945713886305], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000], -50.65687204586901], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000], -48.35428695287496], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000000000], -46.051701859880914`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000], -43.74911676688687], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000], -41.44653167389282], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000], -39.14394658089878], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000], -36.841361487904734`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000], -34.538776394910684`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000], -32.23619130191664], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000], -29.933606208922594`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000], -27.631021115928547`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000], -25.328436022934504`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000], -23.025850929940457`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000], -20.72326583694641], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000], -18.420680743952367`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000], -16.11809565095832], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000], -13.815510557964274`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000], -11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000], -9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000], -6.907755278982137], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10], -2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {0, 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10], 2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100], 4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000], 6.907755278982137], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000], 9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000], 11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000], 13.815510557964274`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000], 16.11809565095832], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000], 18.420680743952367`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000], 20.72326583694641], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000000000], 23.025850929940457`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000], 25.328436022934504`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000], 27.631021115928547`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000000000], 29.933606208922594`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000], 32.23619130191664], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000], 34.538776394910684`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000000000000000], 36.841361487904734`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000000], 39.14394658089878], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000000], 41.44653167389282], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}}}, {{{
       NCache[-Log[1000000], -13.815510557964274`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-6\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000], -11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000], -9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000], -6.907755278982137], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10], -2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {0, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(0\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10], 2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100], 4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000], 6.907755278982137], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(3\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000], 9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000], 11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000], 13.815510557964274`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(6\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000], 16.11809565095832], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000], 18.420680743952367`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000], 20.72326583694641], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(9\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000000], 23.025850929940457`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000], 25.328436022934504`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000], 27.631021115928547`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(12\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000000000], 29.933606208922594`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000], 32.23619130191664], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000], 34.538776394910684`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(15\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000000000000], 36.841361487904734`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000000], 39.14394658089878], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000000], 41.44653167389282], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(18\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}}, {{
       NCache[-Log[1000000], -13.815510557964274`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000], -11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000], -9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000], -6.907755278982137], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10], -2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {0, 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10], 2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100], 4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000], 6.907755278982137], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000], 9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000], 11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000], 13.815510557964274`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000], 16.11809565095832], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000], 18.420680743952367`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000], 20.72326583694641], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000000000], 23.025850929940457`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000], 25.328436022934504`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000], 27.631021115928547`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000000000], 29.933606208922594`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000], 32.23619130191664], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000], 34.538776394910684`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000000000000000], 36.841361487904734`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000000], 39.14394658089878], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000000], 41.44653167389282], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{540, 540},
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{-15.558479863022898`, 
     43.57476337974209}, {-Log[1000000000000000000000000000000000000], 
      Log[1000000000000000000]}}, {{-15.558479863022898`, 
    43.57476337974209}, {-82.89306334778564, 41.44653167389282}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{
  3.7809454518678427`*^9, 3.78094548263023*^9, 3.780947081075935*^9, 
   3.780947334058033*^9, {3.780948880951226*^9, 3.7809489055960913`*^9}, 
   3.780948979761566*^9, 3.8166006704469833`*^9, {3.816600769000206*^9, 
   3.8166007927928257`*^9}},
 CellLabel->"Out[39]=",ExpressionUUID->"b672f447-db6c-476a-b6fb-1d91231282dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{Cell[TextData[StyleBox["FINAL PLOT", "Section"]], "Text",
  CellGroupingRules->{GroupTogetherGrouping, 10001.},
  CellChangeTimes->{{3.780948619651897*^9, 3.780948621700234*^9}, 
    3.780948880951086*^9, {3.814130135970483*^9, 3.81413014211867*^9}},
  ExpressionUUID->
  "0941a2a3-04d5-49f3-9f7d-1a1e57f046ea"], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"{", 
   RowBox[{
   "GUNSframe", ",", "cnblinesplot", ",", "cnbplot", ",", "BBNneutronplot", 
    ",", "BBNtritplot", ",", "Sunthermplot", ",", "reacplot", ",", "geoplot", 
    ",", "Sunnuclearplot", ",", "atmoplot", ",", "DSNBplot", ",", "ICplot", 
    ",", "cosmoplot", ",", "Solarlinesplot"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.780945454569442*^9, 3.7809455543976717`*^9}, {
  3.780945640543908*^9, 3.7809456458197813`*^9}, {3.780945735241008*^9, 
  3.7809457449667597`*^9}, {3.780948061513379*^9, 3.780948061669834*^9}, {
  3.780948234255578*^9, 3.780948235278026*^9}, {3.780949383384224*^9, 
  3.780949383596661*^9}, {3.7809496012297163`*^9, 3.780949634183317*^9}, {
  3.8141301736785803`*^9, 3.814130178637013*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"a708fbff-e028-4f10-8d9b-a59f06518b78"],

Cell[BoxData[
 InterpretationBox[Cell[BoxData[
   StyleBox["\<\"FINAL PLOT\"\>", "Section",
    StripOnInput->False]], "Text",
   CellGroupingRules->{GroupTogetherGrouping, 10001.},
   CellChangeTimes->{{3.780948619651897*^9, 3.780948621700234*^9}, 
     3.780948880951086*^9, {3.814130135970483*^9, 3.81413014211867*^9}},
   ExpressionUUID->"41506027-5641-4224-815c-3cf3a2343ea6"],
  TextCell[
   Style["FINAL PLOT", "Section"], "Text", 
   CellGroupingRules -> {GroupTogetherGrouping, 10001.}, 
   CellChangeTimes -> {{3.780948619651897*^9, 3.780948621700234*^9}, 
     3.780948880951086*^9, {3.814130135970483*^9, 
     3.81413014211867*^9}}]]], "Output",
 CellChangeTimes->{
  3.780945482791456*^9, 3.780945555017679*^9, {3.7809456423884697`*^9, 
   3.780945646321292*^9}, {3.78094569266742*^9, 3.780945745675823*^9}, 
   3.780945997151081*^9, 3.780946412303031*^9, 3.780947084491537*^9, 
   3.7809473341903133`*^9, 3.780947383614974*^9, 3.78094745890845*^9, 
   3.780947774713971*^9, {3.7809480621719713`*^9, 3.7809480871767807`*^9}, 
   3.780948235788155*^9, 3.780948905708633*^9, 3.780948980053726*^9, 
   3.780949384317049*^9, {3.780949603472047*^9, 3.78094963465309*^9}, 
   3.816600670483922*^9, {3.816600769035329*^9, 3.8166007928301*^9}},
 CellLabel->"Out[40]=",ExpressionUUID->"dbe29b39-4256-48b5-a47b-2036beee6745"],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      
      StyleBox[{},
       FontFamily->"Helvetica"]}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
       StyleBox[{},
        FontFamily->"Helvetica"]}, {}}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
       StyleBox[{},
        FontFamily->"Helvetica"]}, {}}}, {{}, {}}}, {{}, {{{}, {}, 
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.012833333333333334`], AbsoluteThickness[2], 
       LineBox[{{-4.755993075722675, -20.72326583694641}, {-4.755993075722675,
         25.62854061538484}}]}, 
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
       Dashing[{0.01, 0.035}], 
       LineBox[{{-4.755993075722675, -20.72326583694641}, {-4.755993075722675,
         25.62854061538484}}]}, 
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.012833333333333334`], AbsoluteThickness[2], 
       LineBox[{{-2.995732273553991, -20.72326583694641}, {-2.995732273553991,
         23.867418115618676`}}]}, 
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
       Dashing[{0.01, 0.035}], 
       LineBox[{{-2.995732273553991, -20.72326583694641}, {-2.995732273553991,
         23.867418115618676`}}]}}, {
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.012833333333333334`], AbsoluteThickness[2]}, 
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
       Dashing[{0.01, 0.035}]}, 
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.012833333333333334`], AbsoluteThickness[2]}, 
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
       Dashing[{0.01, 0.035}]}}, {
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.012833333333333334`], AbsoluteThickness[2]}, 
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
       Dashing[{0.01, 0.035}]}, 
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.012833333333333334`], AbsoluteThickness[2]}, 
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
       Dashing[{0.01, 
        0.035}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.012833333333333334`], AbsoluteThickness[2]}, 
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
       Dashing[{0.01, 0.035}]}, 
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.012833333333333334`], AbsoluteThickness[2]}, 
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[2], 
       Dashing[{0.01, 
        0.035}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {{}, \
{}}}, {{}, {{{}, {}, 
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.0055000000000000005`], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJwtmHlcTH/Ux9tX7fs+W9PMlEpazDQzndsmZanQQkra92RJifYkSitKsoXQ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        "]]}, 
      {GrayLevel[0], PointSize[0.0055000000000000005`], AbsoluteThickness[
       1.6], Dashing[{0.01, 0.02}], LineBox[CompressedData["
1:eJwtmHlcTH/Ux9tX7fs+W9PMlEpazDQzndsmZanQQkra92RJifYkSitKsoXQ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        "]]}}, {
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.0055000000000000005`], AbsoluteThickness[1.6]}, 
      {GrayLevel[0], PointSize[0.0055000000000000005`], AbsoluteThickness[
       1.6], Dashing[{0.01, 0.02}]}}, {
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.0055000000000000005`], AbsoluteThickness[1.6]}, 
      {GrayLevel[0], PointSize[0.0055000000000000005`], AbsoluteThickness[
       1.6], Dashing[{0.01, 0.02}]}, {}, {}, {}}, {
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.0055000000000000005`], AbsoluteThickness[1.6]}, 
      {GrayLevel[0], PointSize[0.0055000000000000005`], AbsoluteThickness[
       1.6], Dashing[{0.01, 0.02}]}, {}, {}, {}}}, {{}, {}}}, {{}, {{{}, {}, 
      {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
       0.007333333333333334], AbsoluteThickness[1.6], Dashing[{0.01, 0.02}], 
       LineBox[CompressedData["
1:eJxFlnk0Ve37xo95zHDOIdNxHNM2VuaZfchQVIhkSmkwREopJEQleiWhVJSk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        "]]}}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], Dashing[{0.01, 0.02}]}, {
      {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
       0.007333333333333334], AbsoluteThickness[1.6], 
       Dashing[{0.01, 0.02}]}, {}}, {
      {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
       0.007333333333333334], AbsoluteThickness[1.6], 
       Dashing[{0.01, 0.02}]}, {}}}, {{}, {}}}, {{}, {{{}, {}, 
      {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
       0.007333333333333334], AbsoluteThickness[1.6], Dashing[{0.01, 0.02}], 
       LineBox[CompressedData["
1:eJxFd3k0ld/7duaMGY8zOJyJg1BUoiSZi0zlI1M0aBCRJCKkWaGkUmnSZCoU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        "]]}}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6], Dashing[{0.01, 0.02}]}, {
      {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
       0.007333333333333334], AbsoluteThickness[1.6], 
       Dashing[{0.01, 0.02}]}, {}}, {
      {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
       0.007333333333333334], AbsoluteThickness[1.6], 
       Dashing[{0.01, 0.02}]}, {}}}, {{}, {}}}, {{}, {{{}, {}, 
      {RGBColor[0.571589, 0.586483, 0.], PointSize[0.009166666666666668], 
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwtlHlUVEcWxhtZZKcbenuvaaCbPTRBo7ig47vQokCDElAWMY06zaJIGORE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        "]]}, 
      {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6], 
       Dashing[{0.01, 0.02}], LineBox[CompressedData["
1:eJwtlHlUVEcWxhtZZKcbenuvaaCbPTRBo7ig47vQokCDElAWMY06zaJIGORE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        "]]}}, {
      {RGBColor[0.571589, 0.586483, 0.], PointSize[0.009166666666666668], 
       AbsoluteThickness[1.6]}, 
      {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6], 
       Dashing[{0.01, 0.02}]}}, {
      {RGBColor[0.571589, 0.586483, 0.], PointSize[0.009166666666666668], 
       AbsoluteThickness[1.6]}, 
      {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6], 
       Dashing[{0.01, 0.02}]}, {}, {}, {}}, {
      {RGBColor[0.571589, 0.586483, 0.], PointSize[0.009166666666666668], 
       AbsoluteThickness[1.6]}, 
      {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6], 
       Dashing[{0.01, 0.02}]}, {}, {}, {}}}, {{}, {}}}, {{}, {{{}, {}, 
      {RGBColor[1, 0.75, 0], PointSize[0.007333333333333334], 
       AbsoluteThickness[1.6], Dashing[{Small, Small}], 
       LineBox[CompressedData["
1:eJxFlnlYzWv3xveu9pCkFCLkZc9zIlH43imdkiGSjoo0GaIJoVIhKQlFNEga
6CCJTokMOxENKIpOqTSfBs3z/Pb75/f+9Vyf67mv+1lrXWtd61lq77bDSYZE
Ii0gk0j/d37Y0BB0vW4ZluQY7ClZXkZ4adWKrDuWYeu8NWXf7MuJhs4Z4eKR
ZRA9fdUTeKaS8Ow40zYkxwB7e7G49ko10fVUrUKqzEB/qA3vrlEtkfBDpe38
IgZ8UoqSYt7UEdxChR9buQwkFP35ekjSQORVWb1ZuJKB5XEjLtUxjUSvrmpD
K8HAzoCPp/+ZaiKm5mwRpJkysMfO919H238J84ivYh9LBtQi59Qt0GolDqsu
qzBwYOBb2ebIbP12Ivea+hslNwbCHdWS1q3vIJ6u07P/7s3Agj2arAW8LkIl
Z96rxAsMyGd4LVl7rpuote+zdr3GwN2D3qsfH+whKJP931bFMXBydcvhU8a9
hN+rzu/khwyc/uiwR2NZHxHasTr1cyYDljdPZ5gN9hE9+jso194y4NGcZ7k9
r58I8O+8aPeZgXMkZdOIqwNEhVJ3CruCgf98OmrmZDFIlHCoTn2NDGyptPNd
qjZE9A/oBEq7GciPpRvKfh8iynj8kIvj0368g467rg4TYWrqM83oTHSfs3Uy
NhohVrXOFi+ew4TqOo19wtER4ryx6F3DEiY6fczvK6WMEs9YAXGpAiZOr+hz
WLN7jAhd7Dl+SocJ8Qn8811unHij3rnK0ICJMM0nyTMfjxP8rDnvFbcxMbe+
/U+yxQQRqZmhWWHFRNuqM9J3IxOER+f3njv7mdBO9eg4GztJFEfbb3c+ykTw
25gHFuumiP6NSYGr/Jgg2z654Fg1Rbz3ICwnLzKhvMlpoHYtCdX/WX2w4AYT
kyOh5h9CSDDf2tx/I4GJ2N8lKxrKSZh1w3nB3lQmrPjSzduZZLzj6dRyXzDh
Z5X2j8cGMipVdgR0v2fir4ux/p4EGRES3aiXJUxsMpmx6YEeGYyIZK/zVdPx
m/5WmqlDBk/Jevv2Fiaqug7/47ucDOmG/e3z+5l4a2MSOsgnI+WnfHvjFBNU
2omddgwymodP96QpsHDy+rbyx+pkPHmxPuCUGguXSkbjcpXJcN0yc9yAwcKR
XxvvXaKQceUZ01xRwgJlYCilZ5iEhaVLd//QZaHENP/alzYS2DMnHsUbsaBW
Etqu+pOEDeywR847WMibMK8JLyDhFVy/ae9l4aU02533jAS+6NrViUMsGF5Y
9DU9ngSzO/dFBZ4sRJ/ygOxFEqgxD5QjzrJwoo1U0+RKgiR4/LnNZRZkc6Nc
lu4goVT76UJONAvet/0cf2mRcMVrz9Weuyzkjpsp1auQ8GnJwIXsJ9N6r76s
pb+mCHeVdVcDX7FgmTIA4/ApooI5FLQ1n4U11OFjznpTRGGI1pf5ZSw4794a
/LRqkgi8Uyat/8XCijqjihnHJ4mH7JbFqe3T/t7hPi6kSaLWYavFiSEWEv3W
UD3PTBD6DiRjfVk2Jn4V6nj0jhM/xzZtnqnExtNhHf+ijePE3taasu/qbMjc
CN10c2SMMArTORnHZqOzB5/veowTT7TXph3UYkO3YpbZ87ZxormW+kNrPRs1
fzMjGhwniM0N/RsnTNjoKSo/Oad2gnDrXGGcb8GGepe2mbHNJOFWVG10zY6N
e3c+P7hYMUkc0xGGWruwYTvWc7vEcoqQ35+pyPZiwzqr96Vq+RSh6uDK7z7P
xjw/b5l0AQks62ey2WFs+Kz4KN1xhIQoriQtIJYN+zzZOUdTSWhNy9TZcp+N
nJ+HHip2kbCmIIg7P4ONwSvunGXT/ba/W8+mTsqG+ax7GlnHyPjwKfxLShEb
sh9tk3OekbHQwbrGs5yNlUU7bxqMkrEvst+FaGCjKHps9ur1MvBiq76Q75p+
72jbYMY5GUhUMv3KRtnY5RsUE/NRBtYPE/lxVA4qaxbTW2fKIulM3sJDKhwo
tSh9O7dDFhGOgY/FGhyMeTb+WxYlC8uNjO4RHgciHbVku1+y0Dxn2JevzUHq
lMxfl9lyWGvjp3dFnwOhqX96vYscNlUsyLbdwgErtX11U6YcLNpapMzdHKzL
xZplk3LwSaDs73Xk4I5GtMNHIwp0vgc0vnTnoLZFVd3tOgUKUSWD/qc5CH8x
9+TqLxRIgz7H/hHMwdtSy32RFRRwDYen1CM40KBsFtGbKMje4Lq78Q4Hxz4k
eod0U7CSRjF+lMLB6ObypsXjFPwrIO32yOIg58CSB/E0KlyWjBjqveNAZoev
jYUqFTO0jEX0Yg62R5UmxG+mQieMtONHJQeC+d/kdlpRYeisG3OrmQPa2QP9
SgepiGp9c/tALwdDsm2LyjypeHJQyVhzkoPIvNpoaQAVtBaaaFyei8dVl4n0
cCqGrnG/vp3LRafG0OvQO1RYzpUTXF3KRfvRmVz6YypYz2sLrURcjNxkpia/
osLUvF6fsYaLyVhTikkRFe9mVxl2GnIRETCUX1JBxdcN7EXZZlyEKvVIvFuo
WBVJHPez4UKL3nabPURFQdnP4S0HuZCPt3IkM2jQcKpWVz3OxXKPKt21Z2mY
69tX+sufi7CrTTYNt2nQNWX1p1zioj7EsDg4hQZ1f7URz0guijPmLRp/TsP3
IzSftUlcPD1qU3jsAw0+66di5dO42NpwrbeslIbC2+paJdnT+pkW9kd+0jDu
7a4Y84EL7/oDZ/6tpOHrUfvDTt+40Kcd0B2uoEHW/ec9zRounLorb9hP37vP
lFkx2spFFAx/tdXSUB2YcCdvgIv5pts2BP9LwzODd/tCyTykhxWL3TppmNO1
LWeXIg+VH8lCswEa1twK61+2gAdVETXLa5yGGR+FH9qYPLz+HvH7mSwdy06w
yjM1eXgg1LxbOoOO6KRSh3NreUhoS710bjYd5m2WwZuMeRi1e+xlO58OeX/m
trk7eRDeNOs7tISOJQeJ3ipbHu6dbq8OYtNRcZ5Du3+YB7NqTcXfIjoOtl5v
cT/Jg0JpoKuJNh2ujsY56wJ4iB7LS5dZTodclLkV5SoPTHm380F8Ono0h3Z/
jZmOl6of5iKgQ7DVeV9sMm96z2xXdBHSMThL2OuYzkNwaeOFb9P+GYkjzppv
pv2vT36U1aSjTEEld6SAh7D4o24rteiw4yrl537/n/6IXdvCy3U8/Mpy9qGx
6Aj28V1o2cGDMyna0noeHeSb1vrLRnjQDbzmeKKLBrdz/pOtcnzMc11Y2ldH
w83+G7GZynw8b4q0pUzz5q6b/mcW8XHtb9PI5Q00HK9u5Zhw+RBZ+o9/aKJh
/qW4ENWVfORZ6/HyWmgo/bJpsprgY9O+UkfpIA2zPesHkk35GNS/MXRLno5n
B/iTHpZ8JCT9VlBWm66vd+OgrgMf1GC9hwbTrFy7ZB3FjY9v85pP7Znmov63
4mJvPtj71/1xcpq7fL6HRl/4H7Nf6L23v/Y/Dnre8UwUx0cTdznPczrfpdtX
vxx+wMcC95iW8jl0JK3/ZJCbyQc3QBxLVaXjUhOzOeQtHxUZfU0rp/thIISn
YfGZj2S+Tnz/TDqEq/oNl1TwUSj5854lhY7w1fUZrY182N6rq9w0QUOmwdKs
jG4+YjzNdqYM0ZDxn6JMv3E+whuO+WyY5hehC8b+oAv+vx7bXiaeVpkjgFy6
Z15kNw27n1tHVy0RwCNNm+/WSIPzk6SjyQIBwk1u+heUT8+D7yINdx0BlBfm
X7lbSIOEkpS8xkCAhq9LZCZf0eCv4Rkpt02A/ObAvwye0vBoI6/os5UAFL0T
FQX3aFBY5r8uar8Aya1Z0q/RNNg9N95if1SAE/oby45fpuHe77oqgZ8AEccy
vnidoUHqQ+IOXhTA3Lzp5qFjNHgeSOzIuSGAw8BKrSwnGuKnrkaHJAiQVWNU
7mNJQ8v39BCLVAE6mSfPbFhDQ8WLo4sXvhBAbTXd+owaDbdjlG2b3wvwbAU3
fkUfFZ7ly+0zSwR4t4VZalhAxbmnhx96VwkQu+7NDuI2FWFiGm9ziwDzfa72
HXOg4hbxQzy7X4Bbx5fHJTGpyBnsLauZEiCxuu5OYDsFvnwP8/sKQlgMhpQE
p1OwveO10xE1ISqCFiponaJArjpbYSVDiM+2CylnTChwjW5ypUmEyHgbeeLJ
fApIUdb5JbpCzBbJLTzdJAdvm95nUUZCBPrYr4xIk4PwbMfHPTuEuCnaRSSc
kEP68ea/OXuFeF2YOhWhK4dtQdqx/YeEyHMz58iPycK3qSMn11OI7I8ZSciT
xUUpRz74rBD2fpe0xImyqFn/aObOy0K4XJ0zI8ZXFgOvx58tihZO/2eHn8db
ymLLuoFbLXeF2Bj/dOSrRBZrW+bi8RMhTr79Q2JElUWsc0+0zyshkh9euKH2
UwbOil/W/JEvRF1b0K3IVBmE3S9+olQmhGmNnojwk4H8gYK/K38J8fZ1z4OD
m2UwL0r1UnK7EL9JkYmc+TLw+S1scB4SImb3/XkGdWTM4hcc0JUVgbH5UJLP
X2Q4ZhdenJolQsDP4zViVzKsvtVu+KQuwjzdYf4RLTL841UcotgiRA6VFF/t
I8G2TO6gvZYIzr1KN3Y9JUE9t7+Vu16ER0vb/vQ5TELO9d8KgyYiKDxaXTWx
iASlPlrCKwsRWDp6ccywKUK/ZM/pC3Yi1B16GZldOUnMy99Wud1FhGPB6omH
5k8SJnn5cxZ7iUDyunLo7q4JItOuK6H5vAgTuX6Zpu/HiWU/r8xKD5vmWMM9
4bxxYizqSfGpWBFmRuTtzg0cI6wM10kM7ovgSDhdVaoYJfy7fR2UMkTockwO
CtMaJbYtUtcul4pw3jyH131mhDhQpGKUWCRCTE+a8d3cYaJmOOeba7kIvF8D
Su5jQ0Q0sXFoVYMIG8edfjRpDRFby2a/IXeJEK54JOy91SDh9FpoVzAqwmT6
/iyKxwChUTnnRARVjLd7dW18r/QTqevPWu5REWPA3XT27fg+IuOFtoSvIUaj
TKaz9p1eYlMHCnp4YqTquU0xrvUQqy405r/WFoPSYMX/83g34Z5kWRysL8YM
X5Pu5Sc6CT3HBXbbt4gRPlj0wIj+mxgZaq5YtFuMxPadJldCW4kFdlOazY5i
LFjqnV7zqZlI9h1fleYuRnl97KUZ3Ebi6bPyEK/TYsQaOH6ssqwjPpc4hxgE
i9GRGvZw57kq4o924yezIsRYFZ/rGrH8B5FZfsTlxx0x1LtD6gsZX4ifJgEK
iSnTfrWSh3+b5BDhhuc7j2SJURyz9HZX/WUiW6v8pvY7MQIPfxyvoWZL99Re
Gpn6IsbhuDHrIO9C6QLmapfCSjFejO93OfykTLqrsNjxerMYeV5yNm5hP6Vj
r9Rc9vaKkd959lt+ap3UsfirE2dSjLTbQbdd6pukFtqKj3rkJdg7LGi7/qFN
qrwp7fbLuRK0OxU/1DnXKdX+mjsWuFSCXRqXJ2/t6pEensVbsU0kwZx97ipN
7/qknxR/stTXSECKOxu5PHBQuj+ZxW8ylGD1sRF7W5MRaev1F+mPzSRoPLy7
+cHicelXXRWLkzYSGNkuOh3+cFKqWzvvsv5BCX6MGPU7pZByPC7V/a1wXILF
B0xbdmvK5Py4XMz44S8BW33V+/vVsjmjUbPYCZckKN+Ukl9cTckZ9XzOPBwp
wf4bGeR2S3rOZB3VeWWSBBopCZuLbs3IiVAOa598LAG33m6gmaGYE6doQi/I
luDV7wzvnTTlnDRKeN21DxJ8Nr+cEnpjds5/AagHxc0=
        "]]}}, 
     {RGBColor[1, 0.75, 0], PointSize[0.007333333333333334], 
      AbsoluteThickness[1.6], Dashing[{Small, Small}]}, {
      {RGBColor[1, 0.75, 0], PointSize[0.007333333333333334], 
       AbsoluteThickness[1.6], Dashing[{Small, Small}]}, {}}, {
      {RGBColor[1, 0.75, 0], PointSize[0.007333333333333334], 
       AbsoluteThickness[1.6], 
       Dashing[{Small, Small}]}, {}}}, {{}, {}}}, {{}, {{{}, {}, 
      {RGBColor[0.363898, 0.618501, 0.782349], PointSize[
       0.003666666666666667], AbsoluteThickness[1.6], Dashing[{Small, Small}],
        LineBox[CompressedData["
1:eJxM2nk4Ve/3OHxpoOKcvVOmEkmcsw8pQxSyUhmTSoYmmechoiIiIrMoJJmF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        "]]}}, 
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.003666666666666667],
       AbsoluteThickness[1.6], Dashing[{Small, Small}]}, {
      {RGBColor[0.363898, 0.618501, 0.782349], PointSize[
       0.003666666666666667], AbsoluteThickness[1.6], 
       Dashing[{Small, Small}]}, {}}, {
      {RGBColor[0.363898, 0.618501, 0.782349], PointSize[
       0.003666666666666667], AbsoluteThickness[1.6], 
       Dashing[{Small, Small}]}, {}}}, {{}, {}}}, {
    GraphicsComplexBox[CompressedData["
1:eJx1m3c01fH/x63M7HuvW/a+i3tLafMKDRoUlQrJShpGVlEaEpIGSQghu4yW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     
     "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, 
       {RGBColor[0.915, 0.3325, 0.2125], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{100, 34, 94, 69, 22, 87, 62, 46, 98, 73, 1, 74, 49, 26, 
          89, 64, 14, 81, 56, 38, 8, 78, 53, 32, 92, 67, 20, 85, 60, 44, 5, 
          76, 51, 29, 17, 83, 58, 41, 11, 80, 55, 35, 95, 70, 23, 88, 63, 47, 
          2, 75, 50, 27, 90, 65, 15, 82, 57, 39, 9, 79, 54, 33, 93, 68, 21, 
          86, 61, 102, 45, 97, 72, 6, 77, 52, 99, 30, 91, 66, 103, 18, 84, 59,
           101, 42, 96, 71, 104, 208, 175, 200, 146, 205, 163, 188, 122, 207, 
          170, 195, 134, 203, 156, 181, 110, 176, 201, 149, 206, 165, 190, 
          125, 172, 197, 137, 158, 183, 113, 143, 161, 186, 119, 169, 194, 
          131, 154, 179, 106, 151, 167, 192, 127, 174, 199, 139, 159, 184, 
          115, 145, 162, 187, 121, 133, 155, 180, 109, 148, 164, 189, 124, 
          171, 196, 136, 157, 182, 112, 142, 160, 185, 118, 168, 193, 130, 
          153, 178, 105, 177, 202, 150, 166, 191, 126, 173, 198, 138, 
          204}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
       {RGBColor[0.915, 0.3325, 0.2125], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl0nWs1WUYB/B7rnB1oDKE0Uh3S3d3SncpgpIbMUJiNIzcaBgoMEJGjO4G
pUOQkFYayStw8Xrh8+7+8Tnf53l+O+fs9z5vtq59m/aJjoqKipDdR1Uy0I14
s9ayGI/UjWVePuWWvm4k8TtJeaU/R0V1Gt6q73GNS1Qzy8j/6sfc5jyVzNIS
p77PdWrpsxDNc/1lqqszkaB+QhN1Pj7jjr6ezEEMHShFrHkLWZhUfEMFfjev
LNPxLe/0rWRRfuCBvqHMTQ+S0Yky9OKG57VlVr7jI9pRgp688LyZLMj3pKQr
5bniWQ2ZmffqNvIr/lF/LfPzOZ0py1/m9WVOPqYjpfnXvKUsQmou6KvI9Pyn
fkgjdR6Sc1NfR2YjCe0pyUvz5rIQX3BVX1N+GUm8FG0pzlNtU1mAFHShHH+b
N5C56M4nLA9n4lIdCGfJKP4Iu2cNv4bfYzJneM0idnKbQazjWNg/0zgX7hQ/
sSf8L8NYySEeMY65bOEa/djAifCezAy7D/tmGfu5z0guEs8vHA37YBKnw1mz
kB3cYiCXSGAtSb3rb/IZU8Oe9GflG5YQrd8ddsnQcEb6C2FPrAj70B+UDxlL
jP6kfMWcsAf9Zvknfbkc7g7rOc4LZnCeOJayj3uMYDVHeMJEFrA93AkGMIXF
7OIOQxjDbDaFO0EfhjOB+WzjBv0ZzGhmsZEr9GY6P7OXu/zIKg7zmPGcIpZ5
RLznVnmdD08doHg=
          
          "]]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
       {RGBColor[0.915, 0.3325, 0.2125], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwVzVkrBFAYgOEzZpIQIjvDYKxj54/4Ca5c8feUkEQSmhFZx77vewnxuHh6
z9f5TicxOjEynhNCiDDGqyHDEyfMcMkuqyxyxyGbTHLGFkvMcc0+aaa5YIcV
HjlmgVsO2GCKc7ZZ5oEj5rkhyxvrPHPKO7NcsccLa8RjIdxrKhpCg3Oj9lLI
ANW08WNnWJvop4QhaukgQpxu8qighU/vSrWOTqL//9BDPpUk+bJXpDW082vO
1XKa+TCXaT1dxCigila+3Se0j2IG+QPCFjk4
          
          "]]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, {}, {}, 
       TagBox[
        {RGBColor[0.915, 0.3325, 0.2125], AbsoluteThickness[1.6], Opacity[1.],
          LineBox[{100, 34, 94, 69, 22, 87, 62, 46, 98, 73, 1, 74, 49, 26, 89,
           64, 14, 81, 56, 38, 8, 78, 53, 32, 92, 67, 20, 85, 60, 44, 5, 76, 
          51, 29, 17, 83, 58, 41, 11, 80, 55, 35, 95, 70, 23, 88, 63, 47, 2, 
          75, 50, 27, 90, 65, 15, 82, 57, 39, 9, 79, 54, 33, 93, 68, 21, 86, 
          61, 102, 45, 97, 72, 6, 77, 52, 99, 30, 91, 66, 103, 18, 84, 59, 
          101, 42, 96, 71, 104}]},
        Annotation[#, "Charting`Private`Tag$3013#1"]& ], 
       TagBox[
        {RGBColor[0.915, 0.3325, 0.2125], AbsoluteThickness[1.6], Opacity[1.],
          LineBox[{204, 138, 198, 173, 126, 191, 166, 150, 202, 177, 105, 178,
           153, 130, 193, 168, 118, 185, 160, 142, 112, 182, 157, 136, 196, 
          171, 124, 189, 164, 148, 109, 180, 155, 133, 121, 187, 162, 145, 
          115, 184, 159, 139, 199, 174, 127, 192, 167, 151, 106, 179, 154, 
          131, 194, 169, 119, 186, 161, 143, 113, 183, 158, 137, 197, 172, 
          125, 190, 165, 206, 149, 201, 176, 110, 181, 156, 203, 134, 195, 
          170, 207, 122, 188, 163, 205, 146, 200, 175, 208}]},
        Annotation[#, "Charting`Private`Tag$3013#2"]& ], 
       TagBox[
        {RGBColor[0.915, 0.3325, 0.2125], AbsoluteThickness[1.6], Opacity[1.],
          LineBox[CompressedData["
1:eJwV0mkzFmAYBeDXbiwZy2TJkn2pFClRKPu+ticVomT4LX5amLFMSRihMhIz
iejy4Zpzzv18fbKHp/unggKBwAwPlDTecmI/lWXs6D2yiBhW7TaZQxi/7Y/U
6Bf5o2/yiQXq3S7xT//OV2apdUvmSP/GZ5rtLILZsxdp0NM51X/QqxcTy5rd
LnMJ5yW3OXB/JEtJZIR7zLnXyRRG+Ws/kTeYYMvukgW8I4pX3GGSFe8t8jJj
hPCCCj7wy/uAvMp74hnmLkveGmUGZ/ozWc5PvU+WcIHXVLHu3iHziGCISg7d
H8vrJDFv35epHOvbdOuFRPPFbpXZhDLILfbdH8prJLBsN8nM8w/Bc26ya/bL
K8Txhmo23DtlPuNE8h9xBj3O
          "]]},
        Annotation[#, "Charting`Private`Tag$3013#3"]& ], 
       TagBox[
        {RGBColor[0.915, 0.3325, 0.2125], AbsoluteThickness[1.6], Opacity[1.],
          LineBox[CompressedData["
1:eJwVz1kz1mEcx+H/Q+hteEtegnPLTMsg1EQlozBjyTJJDJVJxlaIsrSQvdCK
CIkoIkvieg6u+dzfo3t+sfFJcYmhIAgK+eLRTigiCG7pH0a4yhoD3COdJXqo
Jp8EPtBMEZdJ4QyzPKaMa2QQ/vQjLRSTRSoLdHGbPM4yxxPKyWGdF9wnk2We
cZd9JingN0M84pj3JPGJ1vDR7izRbYaJtrN1lT5O2XV6yDtO22m6yFMi7Cr9
yzgx9g3d5DVR9kP9zwznmKeDCnYY5To/eckD/jHFRVZ4Tg0HvKWQLd7QRDKf
aaOUK/ygn3ou8I1u7rDHBDf5xSCNnOcrnVSyyxi5bPCKBo6Y5hLf6SXSrbV6
ApvQZVs=
          "]]},
        Annotation[#, "Charting`Private`Tag$3013#4"]& ], 
       TagBox[
        {RGBColor[0.915, 0.3325, 0.2125], AbsoluteThickness[1.6], Opacity[1.],
          LineBox[CompressedData["
1:eJwNw+dXzQEAANCfvlGksirrdSqhhOwVHanIqNMwOuGZhfdKkj3LiCJEKJLZ
kBL699x7zg2Fo+WRKUEQDDs1JgharXWna1xmutOMNc7pzjDemSaYaJKznO0c
5zrPZFNMdb4LXGibRy10rcvNcJEPPOYu15ltpu2edLebXOliH3rcItebY6dn
3ec2l/jEU+5xs6+NWuUquzxnmTt87yWPGPKRYYvt87IbfOUFR63wizdd4TPr
/Ol+P3nNv+b71ouOe8gf3nXSLJ962mFL/egVJ9ziGxv8ZbXfvO1qX3jecj97
wwJ7bbbGIe+b5mNPWOIHW9xotxEr/eotc31uvQcc8LrbfWeTvz3soPdcaodn
HHGv/V71j1vtsdExD/rdO/4zz5f+B9WkRD8=
          "]]},
        Annotation[#, "Charting`Private`Tag$3013#5"]& ], 
       TagBox[
        {RGBColor[0.915, 0.3325, 0.2125], AbsoluteThickness[1.6], Opacity[1.],
          LineBox[{755, 721, 752, 738, 702, 743, 730, 717, 710, 748, 735, 725,
           696, 740, 727, 712, 705, 745, 732, 720, 701, 742, 729, 716, 751, 
          737, 709, 747, 734, 724, 699, 741, 728, 714, 750, 736, 707, 746, 
          733, 756, 722, 753, 739, 757, 703, 744, 731, 754, 718, 1054}]},
        Annotation[#, "Charting`Private`Tag$3013#6"]& ], 
       TagBox[
        {RGBColor[0.915, 0.3325, 0.2125], AbsoluteThickness[1.6], Opacity[1.],
          LineBox[{819, 783, 816, 801, 764, 806, 792, 779, 772, 811, 797, 787,
           758, 803, 789, 774, 767, 808, 794, 782, 763, 805, 791, 778, 814, 
          799, 771, 810, 796, 786, 761, 804, 790, 776, 813, 798, 769, 809, 
          795, 820, 784, 817, 802, 821, 765, 807, 793, 818, 780, 815, 800, 
          1055}]},
        Annotation[#, "Charting`Private`Tag$3013#7"]& ], 
       TagBox[
        {RGBColor[0.915, 0.3325, 0.2125], AbsoluteThickness[1.6], Opacity[1.],
          LineBox[CompressedData["
1:eJwNz+VPUFEYwOGLYGGLrXzwnzDRDbFmiz2b2UPAYoqis2fX7JiFiYGFhYrd
3Yrd3WL7fHj2e895d7Z7K8clxiaEBEGQw+/QIDhGubAgWKgl9LbG8ol9TGcA
VbjHWobSkUZEU5Vq3Gcdw+hEY+rwjC2MpgetqM4D1pNCZ5oQw3O2MoaetKYG
D9nAcLrQlLfsYhLx1OUFGYylF384ziLa8Jn9zGAgef33eV1FTR6xkREUtLus
Xcklm7Lu5mpxvaWVtJm+I5MyzpO1sF7Titpf8+gZLa/LNULvaqTW05dso7Tz
OA3XK9qbv5xgMSXd39G2fCGLmRR1f0MHkc98QVcTxWPSSaUbPzjMPJrznt1M
IYFQ78/qCurziu2Mpw//OMkS2vGVA8xiMLV4wiZG0p2fHGE+LfjAHqaSSANe
s4MJ9CXwHad0Ke35xkFmM4T89hc1jdo8ZTOjiOMXR1lASz6yl2kU8fa6JhFm
PqcracgbdjKRQnZXtR8h5tO6jA585xBzKGZ3U5MpYL6kFXSNltIc/Q+2XHxA

          "]]},
        Annotation[#, 
         "Charting`Private`Tag$3013#8"]& ]}}], {}}, {{}, {{{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], LineBox[CompressedData["

1:eJxFins4lIkegGdtpLSM1pJLkcS2oTHfzHwz3zdjfmOYcW8jdFhWWrpIckSL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        "]]}, 
      {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6], 
       Dashing[{0.01, 0.02}], LineBox[CompressedData["
1:eJxFjHs41Ikeh5VL7dqKEqEi7KoQM7+Z+c1vLubLuGamk0tp2W5KZIjc1mLT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        "]]}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, 
      {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6], 
       Dashing[{0.01, 0.02}]}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, 
      {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6], 
       Dashing[{0.01, 0.02}]}, {}, {}, {}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, 
      {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6], 
       Dashing[{0.01, 0.02}]}, {}, {}, {}}}, {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJzt1vtXzHkcx/FGYkQ1JhGjrUHXaWa+34lC0Sfdi7SICqHdKCJUUuqMalQk
kcotNcmU09ZUdBGlj9QqhpLcSinCiBUGuUS7+4Pve8/xF+w589P7vH9/nNd5
sv1DlgSMUFFRsaGpqPx7bfOEzVtGctGYc2kBQ1ON8QjxU/nodi6a0OVrKB40
wt1OIZ+XbOAhzZFpDyXzjLFzWcr9tAc8JOYL5+gXGuNc+zu6ryz56B4rvHyX
oQl+6bZ84P4ePpr1LqqzLd8Ex/T7mVpd46PtxyVTfc1MMSnWy1qgSqC5hhn+
rlJTHFo4X2T9C4HEX326qkkzfOFZ1ZVcSwKdG+45QJSbYXGo/wz5QgLFTBrR
GTSLg31JXlvAOgL1aUfbowoOdhw8leoXRiDFMb1lORbmuP3MW216AoEGT53P
ii41x5rOBUUpmQTSbHL44zaHi+sWj25k5hPoxE5UkifhYtp2nfLycgLVs78z
XuvxsGVmksb+egJNlHimVqTz8IJoy6ziFgKlHEop/zaGj/M/eOlzHhKo57C7
8FoMH+89X9KpLSeQKb7JMXjDxx6WcePCFQSiSdqTYwkChzj62vh+JxB9bsp9
60ACR5Q1Jt+gk8irc6yVXQ6BzVSN+u8xSVT7+2T54TsE9t/aZB87lUS/rE4W
WI4lsU7z8YJWQxKlcx2DzBCJ0+vs1st4JOo4lvNyexiJ86JecKKsSOSoxeIy
z5DY2rBD55EtiV5aTz6v3knibt2chmFnEn12H+Sv0RDg/kr/TT2LSSSdUrSC
aSvAqezhh6IVJIofdGcYbxVg1++mR974kei5gWylWCzArfYaMqP1JNp9Z6Zf
bKsAN3mnbjTbTCLVz3qrbwwLsFrgbsPvoSRq4zfVJPIscDLtQeTpKBKxzG+r
lK+ywEwPXrl+LInSYryueu2zwD+8scMvKpwcwNvWIXfF48nGlLc+q27GLR/w
NimLHVRcB94yy1JFs2eCN46Dp/8JKXg7nFlQqsYBb0VbjbtOF4A3jxpuftJ0
8Jb1kTmRnw3euof2G3pOAm/LF0w0aTgA3jLdTkfvGAneompa2H47wds972Wi
yH5zyptbR9ez677gbZzm6eaVzVzK27z5ol7SErxJG0QB3rk8ytuH33ZkdqiD
t5xbJ4MatoO3ga46j2kP+JQ3Uad6jIo+eJPl1uRVeoK3sOd2jAux4K1adZ1g
/FmC8oYX39hc30tQ3mrPSBntDPAmT6AtWWgL3tZpF7iQm8FbbKNUnnScpLwV
65qp+lwlKW/CnmqbAgVJeVt6KokZqQ/e6GuT2m67gbc5gWrZNeHgrTZxTMDs
f3z+8NYsyZW7XxNQ3gov21d/VQgob5UlcZ+kxeDNMT85QBIM3jpMhvI0M8Db
bknC44Rn4I3Z7x2c6wreajYcHDu6ArzdfVs7PnkGeHNNm5KilwneFJXJl/Lo
4O3XSX9Oj94F3q7HJ6Y6vjajvJXaPR+oXwveCNreMFkbh/Lmaj7s4ewA3oKd
MnoMKsBbdkjqI3dD8KZWnbrvUjp400qcnrhNFbzNSvAwWrMNvDE+vX0a182j
vLnWPpn+wA28rfN82+tXCd4Um9xuJjHAm25KU3aEI3jTHLYY8TUSvIk5YfOZ
UvDWW/C0puY/3vbyGfQvE8CbSx5d1uwM3kpYO9o5UeBt1JUqLYMi8OaUc3tf
fhd423e5dEedJuzbwvXfpm2yBW+BRvtHFYaAN7dDIRXROeDNNarx+ZOb4O28
i3pEzzfwFmmStTrUHPatffmwi8Y78Bbh5OPkeAK8zQruo9GqwFucz6nMpTQT
ytvKnYkRA2vAm3Ggly2zCbyxhtDchzPB2976Po3uPPA2+H6RrFEbvNV1369u
iQdvuewBJFKAN5eYPuMj/uCN90Y8+24reJP3ns3Snw/ePEMirVcVgrdPwnmr
onXA26jQBaJwIXjL3aDBspNzKW9363nCzsXgrUHt1Ub7SvAmN3HeFckCb7KP
Xt1CIXijXWIzfR/zKW8HI16uGDUNvIUGB530WALeZGuah+lx4K0g/uLH2WXg
bSL7i83jRwTlDb0ow3RN8FbH6T9aag3eqkrKPnYFgjdpx9qpGRng7f3aeV4d
l2HftFxV5WV/kZS3N1ZO2gaTwZtaQPNoUwfwtshb8qh1C3hLb9xzlHUMvDnx
gyZoXBFgUp2unbKRQGej2xhNRzg//TY617QutfBRFashe5ul6U+/sv+U/afs
P2X/KftP2X/K/lP2n7L//l/99zf5aelx
     
     "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
       {RGBColor[0.772079, 0.431554, 0.102387], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{159, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 
          21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 
          38, 39, 78, 77, 76, 75, 74, 73, 72, 71, 70, 69, 68, 67, 66, 65, 64, 
          63, 62, 61, 60, 59, 58, 57, 56, 55, 54, 53, 52, 51, 50, 49, 48, 47, 
          160}}]]}, 
       {RGBColor[0.772079, 0.431554, 0.102387], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{40, 41, 42, 43, 44, 45, 46, 160, 159, 7, 6, 5, 4, 3, 2, 
          1}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
       {GrayLevel[0], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{157, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 
          103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 
          116, 117, 156, 155, 154, 153, 152, 151, 150, 149, 148, 147, 146, 
          145, 144, 143, 142, 141, 140, 139, 138, 137, 136, 135, 134, 133, 
          132, 131, 130, 158}}]]}, 
       {GrayLevel[0], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
          129, 158, 157, 90, 89, 88, 87, 86, 85, 84, 83, 82, 81, 80, 
          79}}]]}, {}, {}}, {{}, {}, {}, 
       {RGBColor[0.772079, 0.431554, 0.102387], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 159, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
         17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
         34, 35, 36, 37, 38, 39}]}, 
       {RGBColor[0.772079, 0.431554, 0.102387], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        LineBox[{40, 41, 42, 43, 44, 45, 46, 160, 47, 48, 49, 50, 51, 52, 53, 
         54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 
         71, 72, 73, 74, 75, 76, 77, 78}]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 0.02}], 
        LineBox[{79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 157, 91, 92, 
         93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 
         108, 109, 110, 111, 112, 113, 114, 115, 116, 117}]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 0.02}], 
        LineBox[{118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 
         158, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156}]}}, {
       {RGBColor[0.772079, 0.431554, 0.102387], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6]}, 
       {RGBColor[0.772079, 0.431554, 0.102387], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 0.02}]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 0.02}]}}, {
       {RGBColor[0.772079, 0.431554, 0.102387], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6]}, 
       {RGBColor[0.772079, 0.431554, 0.102387], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 0.02}]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 
         0.02}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {
       {RGBColor[0.772079, 0.431554, 0.102387], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6]}, 
       {RGBColor[0.772079, 0.431554, 0.102387], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 0.02}]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 
         0.02}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}], {{}, \
{}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBIAGIQ3R35ZHK2qYODxUaVNwtY/Q4w82xdOr/UwaH9BueG
5h6/A57rbeasWebg4LEiy/jtJ78DJXs+fPa87eDw3PnKtgVJ/gdke+4uamNy
dPgzKy0ue6v/gboN2Vq/1R0dJOvnbqpiCThg/p1fU8zD0eHfrBeszzQCDnC3
q6YdzHZ0cJlu0vEoIOCA61rP3GNTHB22cC8XSmwIOJD0vVw09qCjw4bppscK
NgccCBJ6aLPtuaODziRVc737AQcmzO/o0+J1cpjkrf5UmjvwAMz9d/SjczqX
+MLd7zD/OxOfCcL9PybmrHq/AOH+og/rl34RQbifg2V9Pn8Owv1H7goXeOz2
h7t/obO95fn//nD3X+Q7WLNbFeH+n7taG/8GItwv+6Ho8YVGhPtdJhystV2J
cL+/maXqrQsBB0bDfzT8R8N/NPwHKvwB/bvJ7A==
     
     "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
       {RGBColor[0.647624, 0.37816, 0.614037], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 24, 23, 22, 21, 
          20, 19, 18, 17, 16, 15, 14, 
          13}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}}, {{}, {}, {}, 
       {RGBColor[0.647624, 0.37816, 0.614037], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12}]}, 
       {RGBColor[0.647624, 0.37816, 0.614037], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24}]}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
        1.6], Dashing[{0.01, 0.02}], 
        LineBox[{25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36}]}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
        1.6], Dashing[{0.01, 0.02}], 
        LineBox[{37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48}]}}, {
       {RGBColor[0.647624, 0.37816, 0.614037], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6]}, 
       {RGBColor[0.647624, 0.37816, 0.614037], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6]}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
        1.6], Dashing[{0.01, 0.02}]}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
        1.6], Dashing[{0.01, 0.02}]}}, {
       {RGBColor[0.647624, 0.37816, 0.614037], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6]}, 
       {RGBColor[0.647624, 0.37816, 0.614037], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6]}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
        1.6], Dashing[{0.01, 0.02}]}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
        1.6], Dashing[{0.01, 
         0.02}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {
       {RGBColor[0.647624, 0.37816, 0.614037], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6]}, 
       {RGBColor[0.647624, 0.37816, 0.614037], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6]}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
        1.6], Dashing[{0.01, 0.02}]}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
        1.6], Dashing[{0.01, 
         0.02}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}], {{}, \
{}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJzt1t9PU2ccx/FCZBBmaRhZx4hAmGOwiSIbFVkmPvScNgINyHlOW/EHA1cE
hmILiMyhIgWBaDIB14iNFLbaKEth0MEGK+FBKC7dzPixQnEaqdrVWULmCkMm
2GUXe5rsD9jFcq6+F5/bV975Rhw8SuV5s1isUC8W6+9bPY62vNXAByO60oqM
hUxkl1UGa3V8sM5ew97iT6FuDdEVOsoHhuum1vZwClWdVe5V2fggsUlXmhRH
oWSzpYbj5oMd2l6/iSQKlW1ubK/fQAC1bjuJUikUn6350utdApx7+sogX0Kh
6AH38AkpAZr3FwUYDlKoRdV7y1VGgAPynLAEBYXyO+Qzh5sIEHOKLt1dTaGp
yMpUexcBrr1t0otUFNo2kBD//i0CLGs6U7h6CnkvPTdbHxNA32O5KBuj0MTP
SeWZfiSw8xroJzYKNYU3tpkjSdCHEtnNbgqZqkWDBEECTuYgxxIGUa1h7w/G
HBLEel15rNwJ0Uecb+/yTpEg6ivyQkUuRE6n/NdONQmspu99DTUQfePe5Irq
J0GwPIhXcB2i1z9OONQ2TYI7UaMblT9CVM9xZYQsksBH+/kT+TJEdOrAL82B
AhDEOTZeEkGj1+L+bFwfKwAdaYnHfdNp9LBMZKwVCcAmykcReJJGXKvv7PNC
AbhZeWhytZNG037cR8frBCDfMsLl22lklpWv/KYVgN26rLTZMDF6LznG58Mb
ApAbHfTg4X4x8hc7Ah7cEwAvkWOivl2Mysd/P7NvTQAUiu4d+xbEaFbWWWQJ
EYK5F58tQb4EXdUc887YLgQlG2N2jbVKUNnZXv1NsRDEb1Wzj7wsRTyzrxWU
CoHL3+gzNi1F/3jRXj06VDNDYS8gxXj/0orHy7z+0TXyJYi9vHD+vjMvEmIv
hqH5z+7GQ+xlYW7qRFYyxF50xaMVdSKIvVTfUy8tSiH20rCS/kmbDGIv6aNR
puUSiL1MHj5dlKuE2IubXRHNUUHspc9WtW2yA2IvimIJSz8MsZfCpk/DT96G
2EtV9gHJ1iWPFyM3v6c7kMZe3jwfnOKMpbGXQd5My3cZNPaitr6Rl6SgsZdn
3aIjpy/S2EvX7Xesq/009kK1TKUM2Txe0ueIzHXrxdgLkWaEEYli7GWxtW9D
R6EYe6mbV7qMV8TYS5czrso57fFS/IFtPPRVCfZSbA3ROHIk2Evgmiow4AsJ
9uIdy3bcWPV4uXN5l/6PAin2Enome3jnmsdLT20W+yfpHlSweWSx/4IQODRD
kqdf70FMb5jeML1hevNf9ebfO9Mfpj9Mf5j+MP8O0xumN0xv/m+9+Qvu76Hf

     "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
       {RGBColor[0.528488, 0.470624, 0.701351], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
          50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 
          67, 68, 69, 70, 143, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24,
           23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6,
           5, 4, 3, 2, 
          1}}]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}}, {{}, {}, {}, 
       {RGBColor[0.528488, 0.470624, 0.701351], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35}]}, 
       {RGBColor[0.528488, 0.470624, 0.701351], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        LineBox[{36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
         51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 
         68, 69, 70, 143, 71}]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 0.02}], 
        LineBox[{72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 
         87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 
         103, 104, 105, 106}]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 0.02}], 
        LineBox[{107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 
         119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132,
          133, 134, 135, 136, 137, 138, 139, 140, 141, 142}]}}, {
       {RGBColor[0.528488, 0.470624, 0.701351], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6]}, 
       {RGBColor[0.528488, 0.470624, 0.701351], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 0.02}]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 0.02}]}}, {
       {RGBColor[0.528488, 0.470624, 0.701351], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6]}, 
       {RGBColor[0.528488, 0.470624, 0.701351], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 0.02}]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 
         0.02}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {
       {RGBColor[0.528488, 0.470624, 0.701351], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6]}, 
       {RGBColor[0.528488, 0.470624, 0.701351], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 0.02}]}, 
       {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[1.6],
         Dashing[{0.01, 
         0.02}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}], {{}, \
{}}}, {{}, {{{}, {}, 
      {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.012833333333333334`], 
       AbsoluteThickness[2], 
       LineBox[{{14.183619879528669`, -4.605170185988091}, {
        14.183619879528669`, 4.906275927161794}}]}, 
      {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.012833333333333334`], 
       AbsoluteThickness[2], 
       LineBox[{{13.668169970065565`, -4.605170185988091}, {
        13.668169970065565`, 8.29859422718282}}]}, 
      {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.012833333333333334`], 
       AbsoluteThickness[2], 
       LineBox[{{12.863592648446968`, -4.605170185988091}, {
        12.863592648446968`, 6.13426735335366}}]}}, {
      {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.012833333333333334`], 
       AbsoluteThickness[2]}, 
      {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.012833333333333334`], 
       AbsoluteThickness[2]}, 
      {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.012833333333333334`], 
       AbsoluteThickness[2]}}, {
      {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.012833333333333334`], 
       AbsoluteThickness[2]}, 
      {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.012833333333333334`], 
       AbsoluteThickness[2]}, 
      {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.012833333333333334`], 
       AbsoluteThickness[2]}, {}, {}, {}, {}, {}, {}, {}}, {
      {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.012833333333333334`], 
       AbsoluteThickness[2]}, 
      {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.012833333333333334`], 
       AbsoluteThickness[2]}, 
      {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.012833333333333334`], 
       AbsoluteThickness[2]}, {}, {}, {}, {}, {}, {}, {}}}, {{}, {}}}},
  AspectRatio->NCache[
    Rational[9, 16], 0.5625],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{-15.558479863022898`, -82.89306334778564},
  BaseStyle->{FontFamily -> "Helvetica", 12},
  DisplayFunction->Identity,
  Epilog->{FontSize -> 14, 
    GrayLevel[0], 
    InsetBox[
     FormBox["\"CNB\"", TraditionalForm], {-8, 22}], 
    InsetBox[
     FormBox[
     "\"BBN \\!\\(\\*SuperscriptBox[\\((\\), \\(3\\)]\\)H)\"", 
      TraditionalForm], {-10, -15}], 
    InsetBox[
     FormBox["\"BBN (n)\"", TraditionalForm], {-10, 2}], 
    InsetBox[
     FormBox["\"Solar (thermal)\"", TraditionalForm], {5, 20}], 
    InsetBox[
     FormBox["\"DSNB\"", TraditionalForm], {12, -18}], 
    InsetBox[
     FormBox["\"Solar (nuclear)\"", TraditionalForm], {20, 20}], 
    InsetBox[
     FormBox["\"Atmospheric\"", TraditionalForm], {30, -30}], 
    InsetBox[
     FormBox["\"Cosmogenic\"", TraditionalForm], {30, -75}], 
    InsetBox[
     FormBox["\"Geoneutrinos\"", TraditionalForm], {8, -8}], 
    InsetBox[
     FormBox["\"Reactors\"", TraditionalForm], {23, 5}], 
    InsetBox[
     FormBox["\"IceCube data\"", TraditionalForm], {37, -52}], 
    InsetBox[
     FormBox["\"(2017)\"", TraditionalForm], {37, -58}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      StyleBox[
      "\"Neutrino flux \[Phi] [\\!\\(\\*SuperscriptBox[\\(eV\\), \\(-1\\)]\\)\
\\!\\(\\*SuperscriptBox[\\(cm\\), \
\\(-2\\)]\\)\\!\\(\\*SuperscriptBox[\\(s\\), \\(-1\\)]\\)]\"", 14, 
       SingleLetterItalics -> False, StripOnInput -> False], TraditionalForm],
      None}, {
     FormBox[
      StyleBox["\"Energy E [eV]\"", 14, StripOnInput -> False], 
      TraditionalForm], None}},
  FrameStyle->{{
     GrayLevel[0], 
     AbsoluteThickness[1]}, {
     GrayLevel[0], 
     AbsoluteThickness[1]}, {
     GrayLevel[0], 
     AbsoluteThickness[1]}, {
     GrayLevel[0], 
     AbsoluteThickness[1]}},
  FrameTicks->{{{{
       NCache[-
        Log[1000000000000000000000000000000000000], -82.89306334778564], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-36\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000000000000], -80.5904782547916], 
       
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000000000000], -78.28789316179756], 
       
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000000000000], -75.9853080688035], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000000000], -73.68272297580947], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000000000], -71.38013788281542], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000000000], -69.07755278982137], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-30\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000000], -66.77496769682732], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000000], -64.47238260383328], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000000], -62.16979751083923], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000], -59.86721241784519], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000], -57.564627324851145`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000], -55.262042231857095`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-24\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000000000], -52.95945713886305], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000], -50.65687204586901], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000], -48.35428695287496], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000000000], -46.051701859880914`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000], -43.74911676688687], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000], -41.44653167389282], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-18\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000], -39.14394658089878], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000], -36.841361487904734`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000], -34.538776394910684`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000], -32.23619130191664], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000], -29.933606208922594`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000], -27.631021115928547`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-12\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000], -25.328436022934504`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000], -23.025850929940457`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000], -20.72326583694641], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000], -18.420680743952367`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000], -16.11809565095832], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000], -13.815510557964274`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-6\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000], -11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000], -9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000], -6.907755278982137], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10], -2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {0, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(0\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10], 2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100], 4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000], 6.907755278982137], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000], 9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000], 11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000], 13.815510557964274`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(6\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000], 16.11809565095832], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000], 18.420680743952367`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000], 20.72326583694641], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000000000], 23.025850929940457`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000], 25.328436022934504`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000], 27.631021115928547`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(12\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000000000], 29.933606208922594`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000], 32.23619130191664], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000], 34.538776394910684`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000000000000000], 36.841361487904734`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000000], 39.14394658089878], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000000], 41.44653167389282], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(18\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}}, {{
       NCache[-
        Log[1000000000000000000000000000000000000], -82.89306334778564], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000000000000], -80.5904782547916], 
       
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000000000000], -78.28789316179756], 
       
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000000000000], -75.9853080688035], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000000000], -73.68272297580947], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000000000], -71.38013788281542], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000000000], -69.07755278982137], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000000], -66.77496769682732], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000000], -64.47238260383328], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000000], -62.16979751083923], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000000000000000], -59.86721241784519], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000000], -57.564627324851145`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000000], -55.262042231857095`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000000000], -52.95945713886305], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000000], -50.65687204586901], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000000], -48.35428695287496], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000000000], -46.051701859880914`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000000], -43.74911676688687], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000000], -41.44653167389282], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000000000], -39.14394658089878], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000000], -36.841361487904734`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000000], -34.538776394910684`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000000000], -32.23619130191664], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000000], -29.933606208922594`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000000], -27.631021115928547`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000000000], -25.328436022934504`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000000], -23.025850929940457`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000000], -20.72326583694641], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100000000], -18.420680743952367`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000000], -16.11809565095832], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000000], -13.815510557964274`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000], -11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000], -9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000], -6.907755278982137], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10], -2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {0, 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10], 2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100], 4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000], 6.907755278982137], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000], 9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000], 11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000], 13.815510557964274`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000], 16.11809565095832], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000], 18.420680743952367`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000], 20.72326583694641], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000000000], 23.025850929940457`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000], 25.328436022934504`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000], 27.631021115928547`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000000000], 29.933606208922594`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000], 32.23619130191664], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000], 34.538776394910684`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000000000000000], 36.841361487904734`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000000], 39.14394658089878], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000000], 41.44653167389282], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}}}, {{{
       NCache[-Log[1000000], -13.815510557964274`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-6\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000], -11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000], -9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000], -6.907755278982137], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10], -2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {0, 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(0\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10], 2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100], 4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000], 6.907755278982137], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(3\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000], 9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000], 11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000], 13.815510557964274`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(6\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000], 16.11809565095832], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000], 18.420680743952367`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000], 20.72326583694641], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(9\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000000], 23.025850929940457`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000], 25.328436022934504`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000], 27.631021115928547`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(12\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000000000], 29.933606208922594`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000], 32.23619130191664], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000], 34.538776394910684`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(15\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000000000000], 36.841361487904734`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000000], 39.14394658089878], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000000], 41.44653167389282], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(18\\)]\\)\"", 
        TraditionalForm], {0.013, 0.}, {}}}, {{
       NCache[-Log[1000000], -13.815510557964274`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[-Log[100000], -11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10000], -9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[1000], -6.907755278982137], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[-Log[10], -2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {0, 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10], 2.302585092994046], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100], 4.605170185988092], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000], 6.907755278982137], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000], 9.210340371976184], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000], 11.512925464970229`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000], 13.815510557964274`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000], 16.11809565095832], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000], 18.420680743952367`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000], 20.72326583694641], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000000000], 23.025850929940457`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000], 25.328436022934504`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000], 27.631021115928547`], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}, {
       NCache[
        Log[10000000000000], 29.933606208922594`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000], 32.23619130191664], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000], 34.538776394910684`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[10000000000000000], 36.841361487904734`], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[100000000000000000], 39.14394658089878], 
       FormBox["\"\"", TraditionalForm], {0.01, 0.}, {}}, {
       NCache[
        Log[1000000000000000000], 41.44653167389282], 
       FormBox["\"\"", TraditionalForm], {0.013, 0.}, {}}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{540, 540},
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{-15.558479863022898`, 
     43.57476337974209}, {-Log[1000000000000000000000000000000000000], 
      Log[1000000000000000000]}}, {{-15.558479863022898`, 
    43.57476337974209}, {-82.89306334778564, 41.44653167389282}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{
  3.780945482791456*^9, 3.780945555017679*^9, {3.7809456423884697`*^9, 
   3.780945646321292*^9}, {3.78094569266742*^9, 3.780945745675823*^9}, 
   3.780945997151081*^9, 3.780946412303031*^9, 3.780947084491537*^9, 
   3.7809473341903133`*^9, 3.780947383614974*^9, 3.78094745890845*^9, 
   3.780947774713971*^9, {3.7809480621719713`*^9, 3.7809480871767807`*^9}, 
   3.780948235788155*^9, 3.780948905708633*^9, 3.780948980053726*^9, 
   3.780949384317049*^9, {3.780949603472047*^9, 3.78094963465309*^9}, 
   3.816600670483922*^9, {3.816600769035329*^9, 3.81660079290546*^9}},
 CellLabel->"Out[41]=",ExpressionUUID->"ec4e4776-af58-48dc-b186-a8846f08db03"]
}, Open  ]]
},
WindowSize->{1206, 855},
WindowMargins->{{Automatic, 64}, {Automatic, 196}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 274, 5, 61, "Text",ExpressionUUID->"563122a6-c314-4fb0-8be5-8b15720c4f99"],
Cell[677, 20, 602, 12, 127, "Text",ExpressionUUID->"64c128ea-3e15-40f1-b97b-5a4018f5cae5"],
Cell[1282, 34, 611, 11, 52, "Input",ExpressionUUID->"6f22e4ef-d20e-42d4-b139-ec440e42c349"],
Cell[1896, 47, 2334, 61, 94, "Input",ExpressionUUID->"05b84792-4352-4804-852d-762c5ded86bc"],
Cell[4233, 110, 1942, 54, 73, "Input",ExpressionUUID->"e62b1853-86b5-4d83-b74d-61c4daa81bd2"],
Cell[CellGroupData[{
Cell[6200, 168, 3334, 95, 157, "Input",ExpressionUUID->"0ae5d9ea-1da6-4f05-bd76-45c78cfe0619"],
Cell[9537, 265, 11042, 231, 371, "Output",ExpressionUUID->"c832000c-4550-4650-8451-e542772adb98"]
}, Open  ]],
Cell[20594, 499, 1674, 45, 94, "Input",ExpressionUUID->"635e079e-db26-4286-9ed2-29f658d9553d"],
Cell[22271, 546, 1727, 45, 94, "Input",ExpressionUUID->"2229ee47-ba10-4188-9767-72932f7220c8"],
Cell[24001, 593, 4338, 113, 165, "Input",ExpressionUUID->"c9daeff3-3dce-4aa5-b5d0-b8a63fc3b99e"],
Cell[28342, 708, 3736, 101, 157, "Input",ExpressionUUID->"8f072802-6f13-41a3-badf-e2bba0bcd0f0"],
Cell[32081, 811, 1489, 39, 73, "Input",ExpressionUUID->"c7f85486-1a8b-4acf-bb6d-424b1341f769"],
Cell[33573, 852, 1510, 41, 94, "Input",ExpressionUUID->"5b6b746e-6dc3-4ebf-a4d5-6ce3f5bc5375"],
Cell[35086, 895, 4323, 116, 142, "Input",ExpressionUUID->"0da1862b-284c-4c0c-9c13-2e5ccd97c494"],
Cell[39412, 1013, 2455, 65, 115, "Input",ExpressionUUID->"472ca744-fbcc-48a5-b5c7-8ae7afa81fc2"],
Cell[41870, 1080, 5786, 154, 262, "Input",ExpressionUUID->"6f012d8c-16fa-4a6f-b0c5-54a2c1f90363"],
Cell[CellGroupData[{
Cell[47681, 1238, 9414, 250, 303, "Input",ExpressionUUID->"7b5d90f9-c34f-4fc3-885a-34922f9d7164"],
Cell[57098, 1490, 669, 13, 24, "Message",ExpressionUUID->"1d9a6c2a-71a9-4d56-b963-ce41244d32ff"],
Cell[57770, 1505, 668, 13, 24, "Message",ExpressionUUID->"4c50ee97-0a98-4fa0-83e7-cb411481680e"],
Cell[58441, 1520, 669, 13, 24, "Message",ExpressionUUID->"2c7559b6-d785-4b38-a5b3-4e6b47fec1b1"],
Cell[59113, 1535, 651, 13, 24, "Message",ExpressionUUID->"636f5587-15ec-49c2-9b3f-83862e91b1c1"]
}, Open  ]],
Cell[59779, 1551, 4205, 116, 165, "Input",ExpressionUUID->"3fa6df96-8c01-4915-83ca-d261272c6d65"],
Cell[63987, 1669, 275, 5, 32, "Input",ExpressionUUID->"22c409c2-4bce-412c-b29f-8f24f9d2087b",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[64265, 1676, 249, 4, 34, "Output",ExpressionUUID->"d60254cb-c230-4e29-95bb-d4e25886aed6"],
Cell[64517, 1682, 36285, 1084, 930, "Input",ExpressionUUID->"b3407bc6-fae4-4b6f-9352-ed38d73d7b7c",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[CellGroupData[{
Cell[100827, 2770, 303, 5, 51, "Text",ExpressionUUID->"74553dce-7a5f-4dcc-ac47-0f8b915f801d",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[101133, 2777, 5279, 144, 228, "Input",ExpressionUUID->"132863da-bc5a-4722-b555-b7fc2003cee8",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[106415, 2923, 24246, 533, 557, "Output",ExpressionUUID->"b672f447-db6c-476a-b6fb-1d91231282dd",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[130698, 3461, 1198, 19, 96, "Input",ExpressionUUID->"a708fbff-e028-4f10-8d9b-a59f06518b78"],
Cell[131899, 3482, 1329, 23, 56, "Output",ExpressionUUID->"dbe29b39-4256-48b5-a47b-2036beee6745"],
Cell[133231, 3507, 208518, 3591, 557, "Output",ExpressionUUID->"ec4e4776-af58-48dc-b186-a8846f08db03"]
}, Open  ]]
}
]
*)



==> anc/tables/Reactor.dat <==
Reactor, in eV^-1 cm^-2 s^-1

    Energy [eV]         Flux 

   1.2589000e+04   1.3710000e+00
   1.2882000e+04   1.4411000e+00
   1.3183000e+04   1.5130000e+00
   1.3490000e+04   1.5870000e+00
   1.3804000e+04   1.6630000e+00
   1.4125000e+04   1.7411000e+00
   1.4454000e+04   1.8214000e+00
   1.4791000e+04   1.9039000e+00
   1.5136000e+04   1.9887000e+00
   1.5488000e+04   2.0759000e+00
   1.5849000e+04   2.1976000e+00
   1.6218000e+04   2.3438000e+00
   1.6596000e+04   2.4939000e+00
   1.6982000e+04   2.6479000e+00
   1.7378000e+04   2.8061000e+00
   1.7783000e+04   2.9685000e+00
   1.8197000e+04   3.1352000e+00
   1.8621000e+04   3.3063000e+00
   1.9055000e+04   3.4821000e+00
   1.9498000e+04   3.6626000e+00
   1.9953000e+04   3.8480000e+00
   2.0417000e+04   4.0384000e+00
   2.0893000e+04   4.2340000e+00
   2.1380000e+04   4.4349000e+00
   2.1878000e+04   4.6413000e+00
   2.2387000e+04   4.8533000e+00
   2.2909000e+04   5.0712000e+00
   2.3442000e+04   5.2950000e+00
   2.3988000e+04   5.5250000e+00
   2.4547000e+04   5.7614000e+00
   2.5119000e+04   6.0044000e+00
   2.5704000e+04   6.2542000e+00
   2.6303000e+04   6.5109000e+00
   2.6915000e+04   6.7748000e+00
   2.7542000e+04   7.0461000e+00
   2.8184000e+04   7.3251000e+00
   2.8840000e+04   7.6120000e+00
   2.9512000e+04   7.9071000e+00
   3.0200000e+04   8.2105000e+00
   3.0903000e+04   8.5227000e+00
   3.1623000e+04   8.6490000e+00
   3.2359000e+04   8.6364000e+00
   3.3113000e+04   8.6204000e+00
   3.3884000e+04   8.6010000e+00
   3.4674000e+04   8.5777000e+00
   3.5481000e+04   8.5504000e+00
   3.6308000e+04   8.5188000e+00
   3.7154000e+04   8.4827000e+00
   3.8019000e+04   8.4417000e+00
   3.8905000e+04   8.3956000e+00
   3.9811000e+04   8.3441000e+00
   4.0738000e+04   8.2867000e+00
   4.1687000e+04   8.2233000e+00
   4.2658000e+04   8.1533000e+00
   4.3652000e+04   8.0764000e+00
   4.4668000e+04   7.9922000e+00
   4.5709000e+04   7.9003000e+00
   4.6774000e+04   7.8002000e+00
   4.7863000e+04   7.6914000e+00
   4.8978000e+04   7.5749000e+00
   5.0119000e+04   7.4575000e+00
   5.1286000e+04   7.3300000e+00
   5.2481000e+04   7.1920000e+00
   5.3703000e+04   7.0428000e+00
   5.4954000e+04   6.8818000e+00
   5.6234000e+04   6.7082000e+00
   5.7544000e+04   6.5215000e+00
   5.8884000e+04   6.3209000e+00
   6.0256000e+04   6.1055000e+00
   6.1660000e+04   5.8535000e+00
   6.3096000e+04   5.7456000e+00
   6.4565000e+04   5.9165000e+00
   6.6069000e+04   6.0940000e+00
   6.7608000e+04   6.2785000e+00
   6.9183000e+04   6.4702000e+00
   7.0795000e+04   6.6694000e+00
   7.2444000e+04   6.8765000e+00
   7.4131000e+04   7.0918000e+00
   7.5858000e+04   7.3156000e+00
   7.7625000e+04   7.5484000e+00
   7.9433000e+04   7.7904000e+00
   8.1283000e+04   8.0421000e+00
   8.3176000e+04   8.3039000e+00
   8.5114000e+04   8.5762000e+00
   8.7096000e+04   8.8596000e+00
   8.9125000e+04   9.1544000e+00
   9.1201000e+04   9.4612000e+00
   9.3325000e+04   9.7804000e+00
   9.5499000e+04   1.0113000e+01
   9.7724000e+04   1.0459000e+01
   1.0000000e+05   1.0819000e+01
   1.0233000e+05   1.1193000e+01
   1.0471000e+05   1.1584000e+01
   1.0715000e+05   1.1990000e+01
   1.0965000e+05   1.2414000e+01
   1.1220000e+05   1.2854000e+01
   1.1482000e+05   1.3314000e+01
   1.1749000e+05   1.3792000e+01
   1.2023000e+05   1.4290000e+01
   1.2303000e+05   1.4835000e+01
   1.2589000e+05   1.5267000e+01
   1.2882000e+05   1.5352000e+01
   1.3183000e+05   1.5438000e+01
   1.3490000e+05   1.5525000e+01
   1.3804000e+05   1.5613000e+01
   1.4125000e+05   1.5701000e+01
   1.4454000e+05   1.5791000e+01
   1.4791000e+05   1.6239000e+01
   1.5136000e+05   1.6348000e+01
   1.5488000e+05   1.6458000e+01
   1.5849000e+05   1.6569000e+01
   1.6218000e+05   1.6682000e+01
   1.6596000e+05   1.6796000e+01
   1.6982000e+05   1.6910000e+01
   1.7378000e+05   1.7030000e+01
   1.7783000e+05   1.7152000e+01
   1.8197000e+05   1.7275000e+01
   1.8621000e+05   1.7398000e+01
   1.9055000e+05   1.7523000e+01
   1.9498000e+05   1.7649000e+01
   1.9953000e+05   1.8031000e+01
   2.0417000e+05   1.8880000e+01
   2.0893000e+05   1.9146000e+01
   2.1380000e+05   1.9274000e+01
   2.1878000e+05   1.9401000e+01
   2.2387000e+05   1.9529000e+01
   2.2909000e+05   1.9657000e+01
   2.3442000e+05   1.9730000e+01
   2.3988000e+05   1.9725000e+01
   2.4547000e+05   1.9716000e+01
   2.5119000e+05   1.9720000e+01
   2.5704000e+05   1.9783000e+01
   2.6303000e+05   1.9847000e+01
   2.6915000e+05   1.9914000e+01
   2.7542000e+05   1.9981000e+01
   2.8184000e+05   2.0051000e+01
   2.8840000e+05   2.0122000e+01
   2.9512000e+05   2.0192000e+01
   3.0200000e+05   2.0258000e+01
   3.0903000e+05   2.0326000e+01
   3.1623000e+05   2.0396000e+01
   3.2359000e+05   2.0467000e+01
   3.3113000e+05   2.0541000e+01
   3.3884000e+05   2.0615000e+01
   3.4674000e+05   2.0572000e+01
   3.5481000e+05   2.0507000e+01
   3.6308000e+05   2.0516000e+01
   3.7154000e+05   2.0526000e+01
   3.8019000e+05   2.0540000e+01
   3.8905000e+05   2.0562000e+01
   3.9811000e+05   2.0584000e+01
   4.0738000e+05   2.0540000e+01
   4.1687000e+05   2.0452000e+01
   4.2658000e+05   2.0306000e+01
   4.3652000e+05   1.9924000e+01
   4.4668000e+05   1.9793000e+01
   4.5709000e+05   1.9784000e+01
   4.6774000e+05   1.9805000e+01
   4.7863000e+05   1.9830000e+01
   4.8978000e+05   1.9859000e+01
   5.0119000e+05   1.9995000e+01
   5.1286000e+05   2.0180000e+01
   5.2481000e+05   2.0313000e+01
   5.3703000e+05   2.0315000e+01
   5.4954000e+05   2.0316000e+01
   5.6234000e+05   2.0317000e+01
   5.7544000e+05   2.0317000e+01
   5.8884000e+05   2.0317000e+01
   6.0256000e+05   2.0307000e+01
   6.1660000e+05   2.0291000e+01
   6.3096000e+05   2.0273000e+01
   6.4565000e+05   2.0255000e+01
   6.6069000e+05   2.0213000e+01
   6.7608000e+05   2.0138000e+01
   6.9183000e+05   2.0059000e+01
   7.0795000e+05   2.0004000e+01
   7.2444000e+05   2.0000000e+01
   7.4131000e+05   1.9995000e+01
   7.5858000e+05   1.9935000e+01
   7.7625000e+05   1.9817000e+01
   7.9433000e+05   1.9695000e+01
   8.1283000e+05   1.9569000e+01
   8.3176000e+05   1.9439000e+01
   8.5114000e+05   1.9328000e+01
   8.7096000e+05   1.9220000e+01
   8.9125000e+05   1.9108000e+01
   9.1201000e+05   1.8993000e+01
   9.3325000e+05   1.8873000e+01
   9.5499000e+05   1.8753000e+01
   9.7724000e+05   1.8628000e+01
   1.0000000e+06   1.8499000e+01
   1.0233000e+06   1.8228000e+01
   1.0471000e+06   1.7930000e+01
   1.0715000e+06   1.7615000e+01
   1.0965000e+06   1.7258000e+01
   1.1220000e+06   1.6891000e+01
   1.1482000e+06   1.6421000e+01
   1.1749000e+06   1.5925000e+01
   1.2023000e+06   1.5487000e+01
   1.2303000e+06   1.5062000e+01
   1.2589000e+06   1.4639000e+01
   1.2882000e+06   1.4309000e+01
   1.3183000e+06   1.3972000e+01
   1.3490000e+06   1.3627000e+01
   1.3804000e+06   1.3273000e+01
   1.4125000e+06   1.2909000e+01
   1.4454000e+06   1.2536000e+01
   1.4791000e+06   1.2153000e+01
   1.5136000e+06   1.1838000e+01
   1.5488000e+06   1.1637000e+01
   1.5849000e+06   1.1431000e+01
   1.6218000e+06   1.1221000e+01
   1.6596000e+06   1.1005000e+01
   1.6982000e+06   1.0784000e+01
   1.7378000e+06   1.0559000e+01
   1.7783000e+06   1.0327000e+01
   1.8197000e+06   1.0091000e+01
   1.8621000e+06   9.8484000e+00
   1.9055000e+06   9.6003000e+00
   1.9498000e+06   9.3464000e+00
   1.9953000e+06   9.0864000e+00
   2.0417000e+06   8.8357000e+00
   2.0893000e+06   8.5816000e+00
   2.1380000e+06   8.3222000e+00
   2.1878000e+06   8.0574000e+00
   2.2387000e+06   7.7872000e+00
   2.2909000e+06   7.4944000e+00
   2.3442000e+06   7.1900000e+00
   2.3988000e+06   6.8785000e+00
   2.4547000e+06   6.5598000e+00
   2.5119000e+06   6.2567000e+00
   2.5704000e+06   6.0371000e+00
   2.6303000e+06   5.8133000e+00
   2.6915000e+06   5.5854000e+00
   2.7542000e+06   5.3548000e+00
   2.8184000e+06   5.1415000e+00
   2.8840000e+06   4.9233000e+00
   2.9512000e+06   4.6998000e+00
   3.0200000e+06   4.4767000e+00
   3.0903000e+06   4.2628000e+00
   3.1623000e+06   4.0437000e+00
   3.2359000e+06   3.8194000e+00
   3.3113000e+06   3.6139000e+00
   3.3884000e+06   3.4100000e+00
   3.4674000e+06   3.2023000e+00
   3.5481000e+06   2.9987000e+00
   3.6308000e+06   2.7966000e+00
   3.7154000e+06   2.5907000e+00
   3.8019000e+06   2.4013000e+00
   3.8905000e+06   2.2220000e+00
   3.9811000e+06   2.0391000e+00
   4.0738000e+06   1.8774000e+00
   4.1687000e+06   1.7194000e+00
   4.2658000e+06   1.5612000e+00
   4.3652000e+06   1.4145000e+00
   4.4668000e+06   1.2655000e+00
   4.5709000e+06   1.1357000e+00
   4.6774000e+06   1.0147000e+00
   4.7863000e+06   9.0333000e-01
   4.8978000e+06   8.1313000e-01
   5.0119000e+06   7.2378000e-01
   5.1286000e+06   6.5006000e-01
   5.2481000e+06   5.7553000e-01
   5.3703000e+06   5.0465000e-01
   5.4954000e+06   4.3312000e-01
   5.6234000e+06   3.8543000e-01
   5.7544000e+06   3.3836000e-01
   5.8884000e+06   2.9074000e-01
   6.0256000e+06   2.4475000e-01
   6.1660000e+06   2.0589000e-01
   6.3096000e+06   1.7252000e-01
   6.4565000e+06   1.4710000e-01
   6.6069000e+06   1.2447000e-01
   6.7608000e+06   1.0294000e-01
   6.9183000e+06   8.3473000e-02
   7.0795000e+06   6.5004000e-02
   7.2444000e+06   4.7695000e-02
   7.4131000e+06   3.5934000e-02
   7.5858000e+06   2.6186000e-02
   7.7625000e+06   1.8185000e-02
   7.9433000e+06   1.2326000e-02


==> anc/tables/Sun-lines.dat <==
Solar, nuclear, lines, in cm^-2 s^-1 

    Energy[eV]         Flux        

   3.8600000e+05   4.6140100e+02
   8.6300000e+05   4.0182200e+03
   1.4450000e+06   1.3513500e+02

==> anc/tables/Sun-nuclear-B8.dat <==
Solar, nuclear, B8, in eV^-1 cm^-2 s^-1 

    Energy[eV]        Flux

   2.0000000e+04   4.4376000e-05
   4.0000000e+04   1.7544000e-04
   6.0000000e+04   3.8803200e-04
   8.0000000e+04   6.7802400e-04
   1.0000000e+05   1.0418040e-03
   1.2000000e+05   1.4752440e-03
   1.4000000e+05   1.9737000e-03
   1.6000000e+05   2.5345920e-03
   1.8000000e+05   3.1537920e-03
   2.0000000e+05   3.8271720e-03
   2.2000000e+05   4.5506040e-03
   2.4000000e+05   5.3209920e-03
   2.6000000e+05   6.1326600e-03
   2.8000000e+05   6.9804480e-03
   3.0000000e+05   7.8535200e-03
   3.2000000e+05   8.7302040e-03
   3.4000000e+05   9.6223680e-03
   3.6000000e+05   1.0696680e-02
   3.8000000e+05   1.1816916e-02
   4.0000000e+05   1.2980496e-02
   4.2000000e+05   1.4181228e-02
   4.4000000e+05   1.5426852e-02
   4.6000000e+05   1.6737492e-02
   4.8000000e+05   1.8089928e-02
   5.0000000e+05   1.9481580e-02
   5.2000000e+05   2.0903676e-02
   5.4000000e+05   2.2374792e-02
   5.6000000e+05   2.3912988e-02
   5.8000000e+05   2.5491948e-02
   6.0000000e+05   2.7109092e-02
   6.2000000e+05   2.8759776e-02
   6.4000000e+05   3.0456384e-02
   6.6000000e+05   3.2200980e-02
   6.8000000e+05   3.3982728e-02
   7.0000000e+05   3.5800596e-02
   7.2000000e+05   3.7651488e-02
   7.4000000e+05   3.9542628e-02
   7.6000000e+05   4.1472468e-02
   7.8000000e+05   4.3435848e-02
   8.0000000e+05   4.5430704e-02
   8.2000000e+05   4.7452392e-02
   8.4000000e+05   4.9518456e-02
   8.6000000e+05   5.1619092e-02
   8.8000000e+05   5.3749140e-02
   9.0000000e+05   5.5907568e-02
   9.2000000e+05   5.8085088e-02
   9.4000000e+05   6.0316272e-02
   9.6000000e+05   6.2577900e-02
   9.8000000e+05   6.4866876e-02
   1.0000000e+06   6.7181136e-02
   1.0200000e+06   6.9513456e-02
   1.0400000e+06   7.1896860e-02
   1.0600000e+06   7.4306064e-02
   1.0800000e+06   7.6740552e-02
   1.1000000e+06   7.9197744e-02
   1.1200000e+06   8.1674544e-02
   1.1400000e+06   8.4194688e-02
   1.1600000e+06   8.6738052e-02
   1.1800000e+06   8.9305152e-02
   1.2000000e+06   9.1892892e-02
   1.2200000e+06   9.4500240e-02
   1.2400000e+06   9.7142676e-02
   1.2600000e+06   9.9806268e-02
   1.2800000e+06   1.0249050e-01
   1.3000000e+06   1.0519382e-01
   1.3200000e+06   1.0791624e-01
   1.3400000e+06   1.1066600e-01
   1.3600000e+06   1.1343486e-01
   1.3800000e+06   1.1622074e-01
   1.4000000e+06   1.1902211e-01
   1.4200000e+06   1.2184205e-01
   1.4400000e+06   1.2469088e-01
   1.4600000e+06   1.2755675e-01
   1.4800000e+06   1.3043809e-01
   1.5000000e+06   1.3333182e-01
   1.5200000e+06   1.3624464e-01
   1.5400000e+06   1.3918120e-01
   1.5600000e+06   1.4213220e-01
   1.5800000e+06   1.4509662e-01
   1.6000000e+06   1.4807291e-01
   1.6200000e+06   1.5106571e-01
   1.6400000e+06   1.5407708e-01
   1.6600000e+06   1.5710136e-01
   1.6800000e+06   1.6013647e-01
   1.7000000e+06   1.6318139e-01
   1.7200000e+06   1.6624178e-01
   1.7400000e+06   1.6931663e-01
   1.7600000e+06   1.7240076e-01
   1.7800000e+06   1.7549418e-01
   1.8000000e+06   1.7859173e-01
   1.8200000e+06   1.8171043e-01
   1.8400000e+06   1.8484152e-01
   1.8600000e+06   1.8798086e-01
   1.8800000e+06   1.9112692e-01
   1.9000000e+06   1.9427555e-01
   1.9200000e+06   1.9744482e-01
   1.9400000e+06   2.0062183e-01
   1.9600000e+06   2.0380504e-01
   1.9800000e+06   2.0699340e-01
   2.0000000e+06   2.1018228e-01
   2.0200000e+06   2.1339232e-01
   2.0400000e+06   2.1660751e-01
   2.0600000e+06   2.1982684e-01
   2.0800000e+06   2.2304977e-01
   2.1000000e+06   2.2627271e-01
   2.1200000e+06   2.2951319e-01
   2.1400000e+06   2.3275676e-01
   2.1600000e+06   2.3600344e-01
   2.1800000e+06   2.3925062e-01
   2.2000000e+06   2.4249884e-01
   2.2200000e+06   2.4576100e-01
   2.2400000e+06   2.4902470e-01
   2.2600000e+06   2.5228994e-01
   2.2800000e+06   2.5555416e-01
   2.3000000e+06   2.5881889e-01
   2.3200000e+06   2.6209446e-01
   2.3400000e+06   2.6537003e-01
   2.3600000e+06   2.6864508e-01
   2.3800000e+06   2.7191755e-01
   2.4000000e+06   2.7519054e-01
   2.4200000e+06   2.7847333e-01
   2.4400000e+06   2.8175458e-01
   2.4600000e+06   2.8503376e-01
   2.4800000e+06   2.8830829e-01
   2.5000000e+06   2.9158386e-01
   2.5200000e+06   2.9486510e-01
   2.5400000e+06   2.9814377e-01
   2.5600000e+06   3.0141779e-01
   2.5800000e+06   3.0468562e-01
   2.6000000e+06   3.0795602e-01
   2.6200000e+06   3.1122953e-01
   2.6400000e+06   3.1449787e-01
   2.6600000e+06   3.1776106e-01
   2.6800000e+06   3.2101598e-01
   2.7000000e+06   3.2427452e-01
   2.7200000e+06   3.2753255e-01
   2.7400000e+06   3.3078438e-01
   2.7600000e+06   3.3403002e-01
   2.7800000e+06   3.3726431e-01
   2.8000000e+06   3.4050479e-01
   2.8200000e+06   3.4374166e-01
   2.8400000e+06   3.4697130e-01
   2.8600000e+06   3.5019217e-01
   2.8800000e+06   3.5340014e-01
   2.9000000e+06   3.5661740e-01
   2.9200000e+06   3.5982692e-01
   2.9400000e+06   3.6302819e-01
   2.9600000e+06   3.6622016e-01
   2.9800000e+06   3.6939976e-01
   3.0000000e+06   3.7258348e-01
   3.0200000e+06   3.7575842e-01
   3.0400000e+06   3.7892357e-01
   3.0600000e+06   3.8207788e-01
   3.0800000e+06   3.8522083e-01
   3.1000000e+06   3.8836534e-01
   3.1200000e+06   3.9149952e-01
   3.1400000e+06   3.9462338e-01
   3.1600000e+06   3.9773486e-01
   3.1800000e+06   4.0083448e-01
   3.2000000e+06   4.0393460e-01
   3.2200000e+06   4.0702390e-01
   3.2400000e+06   4.1010132e-01
   3.2600000e+06   4.1316481e-01
   3.2800000e+06   4.1621798e-01
   3.3000000e+06   4.1926754e-01
   3.3200000e+06   4.2230472e-01
   3.3400000e+06   4.2532900e-01
   3.3600000e+06   4.2833779e-01
   3.3800000e+06   4.3133730e-01
   3.4000000e+06   4.3433268e-01
   3.4200000e+06   4.3731464e-01
   3.4400000e+06   4.4028319e-01
   3.4600000e+06   4.4323523e-01
   3.4800000e+06   4.4617849e-01
   3.5000000e+06   4.4911350e-01
   3.5200000e+06   4.5203458e-01
   3.5400000e+06   4.5494069e-01
   3.5600000e+06   4.5782874e-01
   3.5800000e+06   4.6071008e-01
   3.6000000e+06   4.6358111e-01
   3.6200000e+06   4.6643665e-01
   3.6400000e+06   4.6927620e-01
   3.6600000e+06   4.7209562e-01
   3.6800000e+06   4.7491144e-01
   3.7000000e+06   4.7771486e-01
   3.7200000e+06   4.8050126e-01
   3.7400000e+06   4.8327115e-01
   3.7600000e+06   4.8601834e-01
   3.7800000e+06   4.8876604e-01
   3.8000000e+06   4.9149722e-01
   3.8200000e+06   4.9421138e-01
   3.8400000e+06   4.9690748e-01
   3.8600000e+06   4.9958243e-01
   3.8800000e+06   5.0225428e-01
   3.9000000e+06   5.0490910e-01
   3.9200000e+06   5.0754637e-01
   3.9400000e+06   5.1016404e-01
   3.9600000e+06   5.1276107e-01
   3.9800000e+06   5.1535397e-01
   4.0000000e+06   5.1792881e-01
   4.0200000e+06   5.2048456e-01
   4.0400000e+06   5.2302070e-01
   4.0600000e+06   5.2553671e-01
   4.0800000e+06   5.2804757e-01
   4.1000000e+06   5.3053933e-01
   4.1200000e+06   5.3301149e-01
   4.1400000e+06   5.3546352e-01
   4.1600000e+06   5.3789646e-01
   4.1800000e+06   5.4032166e-01
   4.2000000e+06   5.4272725e-01
   4.2200000e+06   5.4511272e-01
   4.2400000e+06   5.4747600e-01
   4.2600000e+06   5.4982328e-01
   4.2800000e+06   5.5215973e-01
   4.3000000e+06   5.5447606e-01
   4.3200000e+06   5.5677122e-01
   4.3400000e+06   5.5904369e-01
   4.3600000e+06   5.6130119e-01
   4.3800000e+06   5.6354527e-01
   4.4000000e+06   5.6576872e-01
   4.4200000e+06   5.6796997e-01
   4.4400000e+06   5.7014646e-01
   4.4600000e+06   5.7231263e-01
   4.4800000e+06   5.7446228e-01
   4.5000000e+06   5.7659130e-01
   4.5200000e+06   5.7869761e-01
   4.5400000e+06   5.8077709e-01
   4.5600000e+06   5.8284986e-01
   4.5800000e+06   5.8490354e-01
   4.6000000e+06   5.8693504e-01
   4.6200000e+06   5.8894382e-01
   4.6400000e+06   5.9092526e-01
   4.6600000e+06   5.9290154e-01
   4.6800000e+06   5.9485615e-01
   4.7000000e+06   5.9678806e-01
   4.7200000e+06   5.9869622e-01
   4.7400000e+06   6.0057859e-01
   4.7600000e+06   6.0245425e-01
   4.7800000e+06   6.0430772e-01
   4.8000000e+06   6.0613798e-01
   4.8200000e+06   6.0794346e-01
   4.8400000e+06   6.0972521e-01
   4.8600000e+06   6.1149767e-01
   4.8800000e+06   6.1324794e-01
   4.9000000e+06   6.1497448e-01
   4.9200000e+06   6.1667624e-01
   4.9400000e+06   6.1835479e-01
   4.9600000e+06   6.2002302e-01
   4.9800000e+06   6.2166854e-01
   5.0000000e+06   6.2328982e-01
   5.0200000e+06   6.2488580e-01
   5.0400000e+06   6.2646115e-01
   5.0600000e+06   6.2802360e-01
   5.0800000e+06   6.2956231e-01
   5.1000000e+06   6.3107729e-01
   5.1200000e+06   6.3256543e-01
   5.1400000e+06   6.3403500e-01
   5.1600000e+06   6.3549012e-01
   5.1800000e+06   6.3692150e-01
   5.2000000e+06   6.3832812e-01
   5.2200000e+06   6.3970739e-01
   5.2400000e+06   6.4107066e-01
   5.2600000e+06   6.4241742e-01
   5.2800000e+06   6.4373941e-01
   5.3000000e+06   6.4503715e-01
   5.3200000e+06   6.4630548e-01
   5.3400000e+06   6.4756194e-01
   5.3600000e+06   6.4879828e-01
   5.3800000e+06   6.5000984e-01
   5.4000000e+06   6.5119664e-01
   5.4200000e+06   6.5235300e-01
   5.4400000e+06   6.5350110e-01
   5.4600000e+06   6.5462650e-01
   5.4800000e+06   6.5572661e-01
   5.5000000e+06   6.5680144e-01
   5.5200000e+06   6.5784634e-01
   5.5400000e+06   6.5888401e-01
   5.5600000e+06   6.5989640e-01
   5.5800000e+06   6.6088454e-01
   5.6000000e+06   6.6184688e-01
   5.6200000e+06   6.6278136e-01
   5.6400000e+06   6.6370603e-01
   5.6600000e+06   6.6460645e-01
   5.6800000e+06   6.6548159e-01
   5.7000000e+06   6.6632989e-01
   5.7200000e+06   6.6715291e-01
   5.7400000e+06   6.6796561e-01
   5.7600000e+06   6.6875251e-01
   5.7800000e+06   6.6951464e-01
   5.8000000e+06   6.7024943e-01
   5.8200000e+06   6.7096099e-01
   5.8400000e+06   6.7166017e-01
   5.8600000e+06   6.7233510e-01
   5.8800000e+06   6.7298371e-01
   5.9000000e+06   6.7360498e-01
   5.9200000e+06   6.7420612e-01
   5.9400000e+06   6.7479178e-01
   5.9600000e+06   6.7535370e-01
   5.9800000e+06   6.7588879e-01
   6.0000000e+06   6.7639602e-01
   6.0200000e+06   6.7688622e-01
   6.0400000e+06   6.7735991e-01
   6.0600000e+06   6.7780831e-01
   6.0800000e+06   6.7823143e-01
   6.1000000e+06   6.7862514e-01
   6.1200000e+06   6.7900543e-01
   6.1400000e+06   6.7936560e-01
   6.1600000e+06   6.7970100e-01
   6.1800000e+06   6.8000957e-01
   6.2000000e+06   6.8028821e-01
   6.2200000e+06   6.8055859e-01
   6.2400000e+06   6.8080627e-01
   6.2600000e+06   6.8102815e-01
   6.2800000e+06   6.8122475e-01
   6.3000000e+06   6.8139090e-01
   6.3200000e+06   6.8155086e-01
   6.3400000e+06   6.8168502e-01
   6.3600000e+06   6.8179544e-01
   6.3800000e+06   6.8187852e-01
   6.4000000e+06   6.8193425e-01
   6.4200000e+06   6.8198224e-01
   6.4400000e+06   6.8200546e-01
   6.4600000e+06   6.8200339e-01
   6.4800000e+06   6.8197553e-01
   6.5000000e+06   6.8192135e-01
   6.5200000e+06   6.8185788e-01
   6.5400000e+06   6.8176964e-01
   6.5600000e+06   6.8165664e-01
   6.5800000e+06   6.8151680e-01
   6.6000000e+06   6.8135426e-01
   6.6200000e+06   6.8118089e-01
   6.6400000e+06   6.8098274e-01
   6.6600000e+06   6.8075983e-01
   6.6800000e+06   6.8050957e-01
   6.7000000e+06   6.8024022e-01
   6.7200000e+06   6.7995694e-01
   6.7400000e+06   6.7965043e-01
   6.7600000e+06   6.7931864e-01
   6.7800000e+06   6.7895899e-01
   6.8000000e+06   6.7858386e-01
   6.8200000e+06   6.7819273e-01
   6.8400000e+06   6.7777787e-01
   6.8600000e+06   6.7733772e-01
   6.8800000e+06   6.7686919e-01
   6.9000000e+06   6.7638983e-01
   6.9200000e+06   6.7589189e-01
   6.9400000e+06   6.7537021e-01
   6.9600000e+06   6.7482377e-01
   6.9800000e+06   6.7424636e-01
   7.0000000e+06   6.7366483e-01
   7.0200000e+06   6.7306163e-01
   7.0400000e+06   6.7243366e-01
   7.0600000e+06   6.7178092e-01
   7.0800000e+06   6.7109928e-01
   7.1000000e+06   6.7041506e-01
   7.1200000e+06   6.6970711e-01
   7.1400000e+06   6.6897646e-01
   7.1600000e+06   6.6822052e-01
   7.1800000e+06   6.6743774e-01
   7.2000000e+06   6.6665084e-01
   7.2200000e+06   6.6584072e-01
   7.2400000e+06   6.6500738e-01
   7.2600000e+06   6.6414876e-01
   7.2800000e+06   6.6326743e-01
   7.3000000e+06   6.6237888e-01
   7.3200000e+06   6.6146814e-01
   7.3400000e+06   6.6053418e-01
   7.3600000e+06   6.5957494e-01
   7.3800000e+06   6.5859608e-01
   7.4000000e+06   6.5760794e-01
   7.4200000e+06   6.5659762e-01
   7.4400000e+06   6.5556458e-01
   7.4600000e+06   6.5450575e-01
   7.4800000e+06   6.5343144e-01
   7.5000000e+06   6.5234526e-01
   7.5200000e+06   6.5123741e-01
   7.5400000e+06   6.5010685e-01
   7.5600000e+06   6.4894998e-01
   7.5800000e+06   6.4778279e-01
   7.6000000e+06   6.4660115e-01
   7.6200000e+06   6.4539835e-01
   7.6400000e+06   6.4417285e-01
   7.6600000e+06   6.4292000e-01
   7.6800000e+06   6.4166200e-01
   7.7000000e+06   6.4038696e-01
   7.7200000e+06   6.3909077e-01
   7.7400000e+06   6.3777136e-01
   7.7600000e+06   6.3642408e-01
   7.7800000e+06   6.3507887e-01
   7.8000000e+06   6.3371250e-01
   7.8200000e+06   6.3232601e-01
   7.8400000e+06   6.3091681e-01
   7.8600000e+06   6.2948182e-01
   7.8800000e+06   6.2804734e-01
   7.9000000e+06   6.2659222e-01
   7.9200000e+06   6.2511697e-01
   7.9400000e+06   6.2361954e-01
   7.9600000e+06   6.2209940e-01
   7.9800000e+06   6.2057772e-01
   8.0000000e+06   6.1903694e-01
   8.0200000e+06   6.1747553e-01
   8.0400000e+06   6.1589141e-01
   8.0600000e+06   6.1428923e-01
   8.0800000e+06   6.1268344e-01
   8.1000000e+06   6.1105855e-01
   8.1200000e+06   6.0941354e-01
   8.1400000e+06   6.0774583e-01
   8.1600000e+06   6.0606419e-01
   8.1800000e+06   6.0437635e-01
   8.2000000e+06   6.0266942e-01
   8.2200000e+06   6.0094340e-01
   8.2400000e+06   5.9919365e-01
   8.2600000e+06   5.9743512e-01
   8.2800000e+06   5.9566834e-01
   8.3000000e+06   5.9388298e-01
   8.3200000e+06   5.9207801e-01
   8.3400000e+06   5.9024930e-01
   8.3600000e+06   5.8841802e-01
   8.3800000e+06   5.8657487e-01
   8.4000000e+06   5.8471366e-01
   8.4200000e+06   5.8283335e-01
   8.4400000e+06   5.8092828e-01
   8.4600000e+06   5.7902734e-01
   8.4800000e+06   5.7711091e-01
   8.5000000e+06   5.7517694e-01
   8.5200000e+06   5.7322440e-01
   8.5400000e+06   5.7124760e-01
   8.5600000e+06   5.6927752e-01
   8.5800000e+06   5.6729040e-01
   8.6000000e+06   5.6528677e-01
   8.6200000e+06   5.6326405e-01
   8.6400000e+06   5.6122172e-01
   8.6600000e+06   5.5918404e-01
   8.6800000e+06   5.5712984e-01
   8.7000000e+06   5.5505914e-01
   8.7200000e+06   5.5296934e-01
   8.7400000e+06   5.5086406e-01
   8.7600000e+06   5.4876136e-01
   8.7800000e+06   5.4664369e-01
   8.8000000e+06   5.4450900e-01
   8.8200000e+06   5.4235676e-01
   8.8400000e+06   5.4019214e-01
   8.8600000e+06   5.3802804e-01
   8.8800000e+06   5.3584846e-01
   8.9000000e+06   5.3365339e-01
   8.9200000e+06   5.3143872e-01
   8.9400000e+06   5.2921889e-01
   8.9600000e+06   5.2699544e-01
   8.9800000e+06   5.2475807e-01
   9.0000000e+06   5.2250470e-01
   9.0200000e+06   5.2023223e-01
   9.0400000e+06   5.1795977e-01
   9.0600000e+06   5.1568214e-01
   9.0800000e+06   5.1339059e-01
   9.1000000e+06   5.1108407e-01
   9.1200000e+06   5.0875588e-01
   9.1400000e+06   5.0643646e-01
   9.1600000e+06   5.0410723e-01
   9.1800000e+06   5.0176459e-01
   9.2000000e+06   4.9940699e-01
   9.2200000e+06   4.9702926e-01
   9.2400000e+06   4.9466392e-01
   9.2600000e+06   4.9228619e-01
   9.2800000e+06   4.8989556e-01
   9.3000000e+06   4.8749048e-01
   9.3200000e+06   4.8506890e-01
   9.3400000e+06   4.8265814e-01
   9.3600000e+06   4.8023552e-01
   9.3800000e+06   4.7780104e-01
   9.4000000e+06   4.7535158e-01
   9.4200000e+06   4.7289026e-01
   9.4400000e+06   4.7043823e-01
   9.4600000e+06   4.6797485e-01
   9.4800000e+06   4.6549960e-01
   9.5000000e+06   4.6301041e-01
   9.5200000e+06   4.6051349e-01
   9.5400000e+06   4.5802327e-01
   9.5600000e+06   4.5552325e-01
   9.5800000e+06   4.5301136e-01
   9.6000000e+06   4.5048451e-01
   9.6200000e+06   4.4795663e-01
   9.6400000e+06   4.4543236e-01
   9.6600000e+06   4.4289828e-01
   9.6800000e+06   4.4035337e-01
   9.7000000e+06   4.3779298e-01
   9.7200000e+06   4.3523774e-01
   9.7400000e+06   4.3268303e-01
   9.7600000e+06   4.3011851e-01
   9.7800000e+06   4.2754367e-01
   9.8000000e+06   4.2495232e-01
   9.8200000e+06   4.2237490e-01
   9.8400000e+06   4.1979335e-01
   9.8600000e+06   4.1720251e-01
   9.8800000e+06   4.1460239e-01
   9.9000000e+06   4.1198472e-01
   9.9200000e+06   4.0938769e-01
   9.9400000e+06   4.0678292e-01
   9.9600000e+06   4.0416990e-01
   9.9800000e+06   4.0154707e-01
   1.0000000e+07   3.9891186e-01
   1.0020000e+07   3.9629522e-01
   1.0040000e+07   3.9367136e-01
   1.0060000e+07   3.9104028e-01
   1.0080000e+07   3.8839939e-01
   1.0100000e+07   3.8575076e-01
   1.0120000e+07   3.8311813e-01
   1.0140000e+07   3.8047931e-01
   1.0160000e+07   3.7783378e-01
   1.0180000e+07   3.7517792e-01
   1.0200000e+07   3.7252001e-01
   1.0220000e+07   3.6987602e-01
   1.0240000e+07   3.6722585e-01
   1.0260000e+07   3.6456948e-01
   1.0280000e+07   3.6190228e-01
   1.0300000e+07   3.5924023e-01
   1.0320000e+07   3.5658799e-01
   1.0340000e+07   3.5393111e-01
   1.0360000e+07   3.5126803e-01
   1.0380000e+07   3.4859309e-01
   1.0400000e+07   3.4593104e-01
   1.0420000e+07   3.4327519e-01
   1.0440000e+07   3.4061521e-01
   1.0460000e+07   3.3794904e-01
   1.0480000e+07   3.3526945e-01
   1.0500000e+07   3.3261360e-01
   1.0520000e+07   3.2995826e-01
   1.0540000e+07   3.2729880e-01
   1.0560000e+07   3.2463366e-01
   1.0580000e+07   3.2195614e-01
   1.0600000e+07   3.1930751e-01
   1.0620000e+07   3.1665630e-01
   1.0640000e+07   3.1400200e-01
   1.0660000e+07   3.1134202e-01
   1.0680000e+07   3.0867430e-01
   1.0700000e+07   3.0603392e-01
   1.0720000e+07   3.0339149e-01
   1.0740000e+07   3.0074596e-01
   1.0760000e+07   2.9809526e-01
   1.0780000e+07   2.9544302e-01
   1.0800000e+07   2.9281400e-01
   1.0820000e+07   2.9018447e-01
   1.0840000e+07   2.8755184e-01
   1.0860000e+07   2.8491404e-01
   1.0880000e+07   2.8228090e-01
   1.0900000e+07   2.7966787e-01
   1.0920000e+07   2.7705485e-01
   1.0940000e+07   2.7443924e-01
   1.0960000e+07   2.7181745e-01
   1.0980000e+07   2.6920855e-01
   1.1000000e+07   2.6661617e-01
   1.1020000e+07   2.6402275e-01
   1.1040000e+07   2.6142882e-01
   1.1060000e+07   2.5882560e-01
   1.1080000e+07   2.5624612e-01
   1.1100000e+07   2.5367798e-01
   1.1120000e+07   2.5110985e-01
   1.1140000e+07   2.4854069e-01
   1.1160000e+07   2.4595966e-01
   1.1180000e+07   2.4341629e-01
   1.1200000e+07   2.4087602e-01
   1.1220000e+07   2.3833679e-01
   1.1240000e+07   2.3579652e-01
   1.1260000e+07   2.3324800e-01
   1.1280000e+07   2.3073766e-01
   1.1300000e+07   2.2822990e-01
   1.1320000e+07   2.2572317e-01
   1.1340000e+07   2.2321541e-01
   1.1360000e+07   2.2070558e-01
   1.1380000e+07   2.1823085e-01
   1.1400000e+07   2.1575869e-01
   1.1420000e+07   2.1328860e-01
   1.1440000e+07   2.1081644e-01
   1.1460000e+07   2.0834945e-01
   1.1480000e+07   2.0591393e-01
   1.1500000e+07   2.0348254e-01
   1.1520000e+07   2.0105269e-01
   1.1540000e+07   1.9862027e-01
   1.1560000e+07   1.9620126e-01
   1.1580000e+07   1.9380960e-01
   1.1600000e+07   1.9142155e-01
   1.1620000e+07   1.8903608e-01
   1.1640000e+07   1.8664649e-01
   1.1660000e+07   1.8428063e-01
   1.1680000e+07   1.8193644e-01
   1.1700000e+07   1.7959638e-01
   1.1720000e+07   1.7725838e-01
   1.1740000e+07   1.7491368e-01
   1.1760000e+07   1.7260664e-01
   1.1780000e+07   1.7031354e-01
   1.1800000e+07   1.6802508e-01
   1.1820000e+07   1.6573868e-01
   1.1840000e+07   1.6344352e-01
   1.1860000e+07   1.6119892e-01
   1.1880000e+07   1.5896051e-01
   1.1900000e+07   1.5672674e-01
   1.1920000e+07   1.5449504e-01
   1.1940000e+07   1.5226076e-01
   1.1960000e+07   1.5007447e-01
   1.1980000e+07   1.4789437e-01
   1.2000000e+07   1.4571995e-01
   1.2020000e+07   1.4354656e-01
   1.2040000e+07   1.4137781e-01
   1.2060000e+07   1.3925344e-01
   1.2080000e+07   1.3713577e-01
   1.2100000e+07   1.3502327e-01
   1.2120000e+07   1.3291128e-01
   1.2140000e+07   1.3081271e-01
   1.2160000e+07   1.2875387e-01
   1.2180000e+07   1.2670174e-01
   1.2200000e+07   1.2465528e-01
   1.2220000e+07   1.2260624e-01
   1.2240000e+07   1.2058301e-01
   1.2260000e+07   1.1859280e-01
   1.2280000e+07   1.1660981e-01
   1.2300000e+07   1.1463198e-01
   1.2320000e+07   1.1264899e-01
   1.2340000e+07   1.1070625e-01
   1.2360000e+07   1.0878828e-01
   1.2380000e+07   1.0687753e-01
   1.2400000e+07   1.0497091e-01
   1.2420000e+07   1.0305294e-01
   1.2440000e+07   1.0119792e-01
   1.2460000e+07   9.9354768e-02
   1.2480000e+07   9.7518840e-02
   1.2500000e+07   9.5686524e-02
   1.2520000e+07   9.3846468e-02
   1.2540000e+07   9.2073492e-02
   1.2560000e+07   9.0308772e-02
   1.2580000e+07   8.8551276e-02
   1.2600000e+07   8.6795844e-02
   1.2620000e+07   8.5041960e-02
   1.2640000e+07   8.3349480e-02
   1.2660000e+07   8.1665772e-02
   1.2680000e+07   7.9988772e-02
   1.2700000e+07   7.8311772e-02
   1.2720000e+07   7.6647672e-02
   1.2740000e+07   7.5039300e-02
   1.2760000e+07   7.3439184e-02
   1.2780000e+07   7.1844744e-02
   1.2800000e+07   7.0247724e-02
   1.2820000e+07   6.8677536e-02
   1.2840000e+07   6.7155336e-02
   1.2860000e+07   6.5640876e-02
   1.2880000e+07   6.4131576e-02
   1.2900000e+07   6.2614020e-02
   1.2920000e+07   6.1143420e-02
   1.2940000e+07   5.9709456e-02
   1.2960000e+07   5.8283232e-02
   1.2980000e+07   5.6860620e-02
   1.3000000e+07   5.5421496e-02
   1.3020000e+07   5.4057192e-02
   1.3040000e+07   5.2713528e-02
   1.3060000e+07   5.1376572e-02
   1.3080000e+07   5.0040648e-02
   1.3100000e+07   4.8686664e-02
   1.3120000e+07   4.7427108e-02
   1.3140000e+07   4.6175292e-02
   1.3160000e+07   4.4929668e-02
   1.3180000e+07   4.3683012e-02
   1.3200000e+07   4.2429648e-02
   1.3220000e+07   4.1264520e-02
   1.3240000e+07   4.0106616e-02
   1.3260000e+07   3.8952840e-02
   1.3280000e+07   3.7794936e-02
   1.3300000e+07   3.6644772e-02
   1.3320000e+07   3.5575104e-02
   1.3340000e+07   3.4511628e-02
   1.3360000e+07   3.3450732e-02
   1.3380000e+07   3.2380548e-02
   1.3400000e+07   3.1338228e-02
   1.3420000e+07   3.0364536e-02
   1.3440000e+07   2.9395488e-02
   1.3460000e+07   2.8426956e-02
   1.3480000e+07   2.7441396e-02
   1.3500000e+07   2.6511564e-02
   1.3520000e+07   2.5633848e-02
   1.3540000e+07   2.4760260e-02
   1.3560000e+07   2.3884092e-02
   1.3580000e+07   2.2979028e-02
   1.3600000e+07   2.2168392e-02
   1.3620000e+07   2.1386652e-02
   1.3640000e+07   2.0606976e-02
   1.3660000e+07   1.9822140e-02
   1.3680000e+07   1.8999120e-02
   1.3700000e+07   1.8307164e-02
   1.3720000e+07   1.7619336e-02
   1.3740000e+07   1.6932024e-02
   1.3760000e+07   1.6236456e-02
   1.3780000e+07   1.5519732e-02
   1.3800000e+07   1.4920656e-02
   1.3820000e+07   1.4324160e-02
   1.3840000e+07   1.3726632e-02
   1.3860000e+07   1.3116204e-02
   1.3880000e+07   1.2506292e-02
   1.3900000e+07   1.1995452e-02
   1.3920000e+07   1.1486160e-02
   1.3940000e+07   1.0974288e-02
   1.3960000e+07   1.0444872e-02
   1.3980000e+07   9.9391920e-03
   1.4000000e+07   9.5114280e-03
   1.4020000e+07   9.0836640e-03
   1.4040000e+07   8.6512560e-03
   1.4060000e+07   8.1971760e-03
   1.4080000e+07   7.7921160e-03
   1.4100000e+07   7.4396880e-03
   1.4120000e+07   7.0862280e-03
   1.4140000e+07   6.7276080e-03
   1.4160000e+07   6.3395760e-03
   1.4180000e+07   6.0294600e-03
   1.4200000e+07   5.7435960e-03
   1.4220000e+07   5.4567000e-03
   1.4240000e+07   5.1630960e-03
   1.4260000e+07   4.8359520e-03
   1.4280000e+07   4.6078800e-03
   1.4300000e+07   4.3798080e-03
   1.4320000e+07   4.1507040e-03
   1.4340000e+07   3.9138600e-03
   1.4360000e+07   3.6605040e-03
   1.4380000e+07   3.4819680e-03
   1.4400000e+07   3.3029160e-03
   1.4420000e+07   3.1223160e-03
   1.4440000e+07   2.9339760e-03
   1.4460000e+07   2.7435720e-03
   1.4480000e+07   2.6052840e-03
   1.4500000e+07   2.4664800e-03
   1.4520000e+07   2.3256120e-03
   1.4540000e+07   2.1764880e-03
   1.4560000e+07   2.0371680e-03
   1.4580000e+07   1.9313880e-03
   1.4600000e+07   1.8245760e-03
   1.4620000e+07   1.7162160e-03
   1.4640000e+07   1.5990840e-03
   1.4660000e+07   1.5000120e-03
   1.4680000e+07   1.4195160e-03
   1.4700000e+07   1.3385040e-03
   1.4720000e+07   1.2554280e-03
   1.4740000e+07   1.1625480e-03
   1.4760000e+07   1.0944360e-03
   1.4780000e+07   1.0335480e-03
   1.4800000e+07   9.7214400e-04
   1.4820000e+07   9.0867600e-04
   1.4840000e+07   8.3592000e-04
   1.4860000e+07   7.9051200e-04
   1.4880000e+07   7.4510400e-04
   1.4900000e+07   6.9918000e-04
   1.4920000e+07   6.5119200e-04
   1.4940000e+07   5.9907600e-04
   1.4960000e+07   5.6553600e-04
   1.4980000e+07   5.3148000e-04
   1.5000000e+07   4.9690800e-04
   1.5020000e+07   4.6078800e-04
   1.5040000e+07   4.2415200e-04
   1.5060000e+07   3.9886800e-04
   1.5080000e+07   3.7410000e-04
   1.5100000e+07   3.4830000e-04
   1.5120000e+07   3.2095200e-04
   1.5140000e+07   2.9618400e-04
   1.5160000e+07   2.7760800e-04
   1.5180000e+07   2.5903200e-04
   1.5200000e+07   2.4045600e-04
   1.5220000e+07   2.1981600e-04
   1.5240000e+07   2.0278800e-04
   1.5260000e+07   1.8988800e-04
   1.5280000e+07   1.7647200e-04
   1.5300000e+07   1.6254000e-04
   1.5320000e+07   1.4706000e-04
   1.5340000e+07   1.3622400e-04
   1.5360000e+07   1.2693600e-04
   1.5380000e+07   1.1764800e-04
   1.5400000e+07   1.0784400e-04
   1.5420000e+07   9.6492000e-05
   1.5440000e+07   8.9784000e-05
   1.5460000e+07   8.3592000e-05
   1.5480000e+07   7.6884000e-05
   1.5500000e+07   6.9660000e-05
   1.5520000e+07   6.2436000e-05
   1.5540000e+07   5.7792000e-05
   1.5560000e+07   5.3148000e-05
   1.5580000e+07   4.9020000e-05
   1.5600000e+07   4.3860000e-05
   1.5620000e+07   3.9216000e-05
   1.5640000e+07   3.6120000e-05
   1.5660000e+07   3.3024000e-05
   1.5680000e+07   2.9928000e-05
   1.5700000e+07   2.6832000e-05
   1.5720000e+07   2.3736000e-05
   1.5740000e+07   2.1672000e-05
   1.5760000e+07   1.9608000e-05
   1.5780000e+07   1.7544000e-05
   1.5800000e+07   1.5480000e-05
   1.5820000e+07   1.3932000e-05
   1.5840000e+07   1.2384000e-05
   1.5860000e+07   1.1352000e-05
   1.5880000e+07   9.8040000e-06
   1.5900000e+07   8.2560000e-06
   1.5920000e+07   7.7400000e-06
   1.5940000e+07   6.7080000e-06
   1.5960000e+07   6.1920000e-06
   1.5980000e+07   5.1600000e-06
   1.6000000e+07   4.6440000e-06
   1.6020000e+07   4.1280000e-06
   1.6040000e+07   3.6120000e-06
   1.6060000e+07   3.0960000e-06
   1.6080000e+07   2.5800000e-06
   1.6100000e+07   2.0640000e-06

==> anc/tables/Sun-nuclear-N13.dat <==
Solar, nuclear, N13, in eV^-1 cm^-2 s^-1 

    Energy[eV]       Flux min        Flux max

   1.4260000e+04   3.1579200e-01   5.7546000e-01
   2.8530000e+04   1.2456240e+00   2.2698700e+00
   4.2790000e+04   2.7544080e+00   5.0192900e+00
   5.7060000e+04   4.8246000e+00   8.7917500e+00
   7.1320000e+04   7.4035680e+00   1.3491340e+01
   8.5590000e+04   1.0456224e+01   1.9054120e+01
   9.9850000e+04   1.3965024e+01   2.5448120e+01
   1.1411000e+05   1.7894880e+01   3.2609400e+01
   1.2838000e+05   2.2228248e+01   4.0505990e+01
   1.4264000e+05   2.6912496e+01   4.9041980e+01
   1.5691000e+05   3.1930080e+01   5.8185400e+01
   1.7117000e+05   3.7263456e+01   6.7904280e+01
   1.8544000e+05   4.2877536e+01   7.8134680e+01
   1.9970000e+05   4.8719688e+01   8.8780690e+01
   2.1396000e+05   5.4807456e+01   9.9874280e+01
   2.2823000e+05   6.1088208e+01   1.1131954e+02
   2.4249000e+05   6.7526856e+01   1.2305253e+02
   2.5676000e+05   7.4140944e+01   1.3510522e+02
   2.7102000e+05   8.0860296e+01   1.4734973e+02
   2.8529000e+05   8.7667368e+01   1.5975409e+02
   2.9955000e+05   9.4579704e+01   1.7235027e+02
   3.1381000e+05   1.0152713e+02   1.8501039e+02
   3.2808000e+05   1.0850964e+02   1.9773445e+02
   3.4234000e+05   1.1549215e+02   2.1045851e+02
   3.5661000e+05   1.2247466e+02   2.2318257e+02
   3.7087000e+05   1.2943963e+02   2.3587466e+02
   3.8514000e+05   1.3633442e+02   2.4843887e+02
   3.9940000e+05   1.4315904e+02   2.6087520e+02
   4.1366000e+05   1.4989594e+02   2.7315168e+02
   4.2793000e+05   1.5652757e+02   2.8523634e+02
   4.4219000e+05   1.6303639e+02   2.9709721e+02
   4.5646000e+05   1.6940486e+02   3.0870232e+02
   4.7072000e+05   1.7561544e+02   3.2001970e+02
   4.8499000e+05   1.8163303e+02   3.3098541e+02
   4.9925000e+05   1.8747518e+02   3.4163142e+02
   5.1351000e+05   1.9312435e+02   3.5192576e+02
   5.2778000e+05   1.9852790e+02   3.6177252e+02
   5.4204000e+05   2.0372093e+02   3.7123564e+02
   5.5631000e+05   2.0865079e+02   3.8021921e+02
   5.7057000e+05   2.1333504e+02   3.8875520e+02
   5.8484000e+05   2.1773858e+02   3.9677967e+02
   5.9910000e+05   2.2186142e+02   4.0429262e+02
   6.1336000e+05   2.2570356e+02   4.1129405e+02
   6.2763000e+05   2.2922990e+02   4.1772002e+02
   6.4189000e+05   2.3242291e+02   4.2353856e+02
   6.5616000e+05   2.3531767e+02   4.2881361e+02
   6.7042000e+05   2.3786155e+02   4.3344926e+02
   6.8469000e+05   2.4007210e+02   4.3747748e+02
   6.9895000e+05   2.4193176e+02   4.4086630e+02
   7.1321000e+05   2.4344054e+02   4.4361572e+02
   7.2748000e+05   2.4456336e+02   4.4566180e+02
   7.4174000e+05   2.4531775e+02   4.4703651e+02
   7.5601000e+05   2.4570372e+02   4.4773985e+02
   7.7027000e+05   2.4570372e+02   4.4773985e+02
   7.8454000e+05   2.4531775e+02   4.4703651e+02
   7.9880000e+05   2.4451073e+02   4.4556589e+02
   8.1306000e+05   2.4333528e+02   4.4342390e+02
   8.2733000e+05   2.4172123e+02   4.4048266e+02
   8.4159000e+05   2.3972122e+02   4.3683808e+02
   8.5586000e+05   2.3730014e+02   4.3242622e+02
   8.7012000e+05   2.3445802e+02   4.2724708e+02
   8.8439000e+05   2.3119483e+02   4.2130066e+02
   8.9865000e+05   2.2749305e+02   4.1455499e+02
   9.1291000e+05   2.2337021e+02   4.0704204e+02
   9.2718000e+05   2.1880877e+02   3.9872984e+02
   9.4144000e+05   2.1379118e+02   3.8958642e+02
   9.5571000e+05   2.0833500e+02   3.7964375e+02
   9.6997000e+05   2.0242267e+02   3.6886986e+02
   9.8424000e+05   1.9605420e+02   3.5726475e+02
   9.9850000e+05   1.8919450e+02   3.4476448e+02
   1.0127600e+06   1.8186110e+02   3.3140102e+02
   1.0270300e+06   1.7400139e+02   3.1707846e+02
   1.0412900e+06   1.6561536e+02   3.0179680e+02
   1.0555600e+06   1.5668546e+02   2.8552407e+02
   1.0698200e+06   1.4714153e+02   2.6813239e+02
   1.0840900e+06   1.3693092e+02   2.4952585e+02
   1.0983500e+06   1.2601855e+02   2.2964051e+02
   1.1126100e+06   1.1424653e+02   2.0818864e+02
   1.1268800e+06   1.0149204e+02   1.8494645e+02
   1.1411400e+06   8.7491928e+01   1.5943439e+02
   1.1554100e+06   7.1825136e+01   1.3088518e+02
   1.1696700e+06   5.3632008e+01   9.7732290e+01
   1.1839400e+06   3.0982704e+01   5.6459020e+01
   1.1982000e+06   1.7544000e-06   3.1970000e-06


==> anc/tables/Sun-nuclear-O15.dat <==

Solar, nuclear, O15, in eV^-1 cm^-2 s^-1 

    Energy[eV]       Flux min        Flux max

   2.0620000e+04   1.6934400e-01   3.3579000e-01
   4.1230000e+04   6.7737600e-01   1.3431600e+00
   6.1850000e+04   1.4878080e+00   2.9501550e+00
   8.2460000e+04   2.5885440e+00   5.1327900e+00
   1.0308000e+05   3.9674880e+00   7.8670800e+00
   1.2369000e+05   5.6004480e+00   1.1105055e+01
   1.4431000e+05   7.4632320e+00   1.4798745e+01
   1.6492000e+05   9.5558400e+00   1.8948150e+01
   1.8554000e+05   1.1841984e+01   2.3481315e+01
   2.0615000e+05   1.4321664e+01   2.8398240e+01
   2.2677000e+05   1.6958592e+01   3.3626970e+01
   2.4739000e+05   1.9764864e+01   3.9191490e+01
   2.6800000e+05   2.2692096e+01   4.4995860e+01
   2.8862000e+05   2.5752384e+01   5.1064065e+01
   3.0923000e+05   2.8921536e+01   5.7348135e+01
   3.2985000e+05   3.2175360e+01   6.3800100e+01
   3.5046000e+05   3.5513856e+01   7.0419960e+01
   3.7108000e+05   3.8912832e+01   7.7159745e+01
   3.9169000e+05   4.2360192e+01   8.3995470e+01
   4.1231000e+05   4.5843840e+01   9.0903150e+01
   4.3293000e+05   4.9351680e+01   9.7858800e+01
   4.5354000e+05   5.2883712e+01   1.0486242e+02
   4.7416000e+05   5.6403648e+01   1.1184205e+02
   4.9477000e+05   5.9923584e+01   1.1882169e+02
   5.1539000e+05   6.3407232e+01   1.2572937e+02
   5.3600000e+05   6.6866688e+01   1.3258908e+02
   5.5662000e+05   7.0277760e+01   1.3935285e+02
   5.7723000e+05   7.3640448e+01   1.4602068e+02
   5.9785000e+05   7.6930560e+01   1.5254460e+02
   6.1846000e+05   8.0148096e+01   1.5892461e+02
   6.3908000e+05   8.3293056e+01   1.6516071e+02
   6.5970000e+05   8.6341248e+01   1.7120493e+02
   6.8031000e+05   8.9280576e+01   1.7703328e+02
   7.0093000e+05   9.2123136e+01   1.8266976e+02
   7.2154000e+05   9.4832640e+01   1.8804240e+02
   7.4216000e+05   9.7433280e+01   1.9319917e+02
   7.6277000e+05   9.9900864e+01   1.9809211e+02
   7.8339000e+05   1.0222330e+02   2.0269723e+02
   8.0400000e+05   1.0441267e+02   2.0703852e+02
   8.2462000e+05   1.0644480e+02   2.1106800e+02
   8.4523000e+05   1.0833178e+02   2.1480966e+02
   8.6585000e+05   1.1004941e+02   2.1821553e+02
   8.8647000e+05   1.1160979e+02   2.2130959e+02
   9.0708000e+05   1.1298874e+02   2.2404388e+02
   9.2770000e+05   1.1419834e+02   2.2644238e+02
   9.4831000e+05   1.1523859e+02   2.2850509e+02
   9.6893000e+05   1.1608531e+02   2.3018404e+02
   9.8954000e+05   1.1675059e+02   2.3150322e+02
   1.0101600e+06   1.1723443e+02   2.3246262e+02
   1.0307700e+06   1.1752474e+02   2.3303826e+02
   1.0513900e+06   1.1763360e+02   2.3325412e+02
   1.0720000e+06   1.1753683e+02   2.3306224e+02
   1.0926200e+06   1.1724653e+02   2.3248660e+02
   1.1132400e+06   1.1676269e+02   2.3152720e+02
   1.1338500e+06   1.1607322e+02   2.3016006e+02
   1.1544700e+06   1.1519021e+02   2.2840915e+02
   1.1750800e+06   1.1411366e+02   2.2627449e+02
   1.1957000e+06   1.1284358e+02   2.2375606e+02
   1.2163100e+06   1.1136787e+02   2.2082989e+02
   1.2369300e+06   1.0969862e+02   2.1751996e+02
   1.2575400e+06   1.0782374e+02   2.1380229e+02
   1.2781600e+06   1.0576742e+02   2.0972484e+02
   1.2987700e+06   1.0350547e+02   2.0523964e+02
   1.3193900e+06   1.0104998e+02   2.0037069e+02
   1.3400100e+06   9.8413056e+01   1.9514196e+02
   1.3606200e+06   9.5582592e+01   1.8952947e+02
   1.3812400e+06   9.2558592e+01   1.8353322e+02
   1.4018500e+06   8.9341056e+01   1.7715321e+02
   1.4224700e+06   8.5954176e+01   1.7043741e+02
   1.4430800e+06   8.2361664e+01   1.6331386e+02
   1.4637000e+06   7.8587712e+01   1.5583055e+02
   1.4843100e+06   7.4632320e+01   1.4798745e+02
   1.5049300e+06   7.0483392e+01   1.3976059e+02
   1.5255500e+06   6.6128832e+01   1.3112599e+02
   1.5461600e+06   6.1580736e+01   1.2210763e+02
   1.5667800e+06   5.6814912e+01   1.1265754e+02
   1.5873900e+06   5.1807168e+01   1.0272775e+02
   1.6080100e+06   4.6521216e+01   9.2246310e+01
   1.6286200e+06   4.0932864e+01   8.1165240e+01
   1.6492400e+06   3.4933248e+01   6.9268680e+01
   1.6698500e+06   2.8401408e+01   5.6316780e+01
   1.6904700e+06   2.1010752e+01   4.1661945e+01
   1.7110800e+06   1.2071808e+01   2.3937030e+01
   1.7317000e+06   1.2096000e-06   2.3985000e-06


==> anc/tables/Sun-nuclear-hep.dat <==
Solar, nuclear, hep, in eV^-1 cm^-2 s^-1 

    Energy[eV]       Flux min        Flux max

   1.8784000e+04   8.2616800e-09   1.5918487e-08
   3.7567000e+04   3.2982320e-08   6.3549863e-08
   5.6351000e+04   7.4065600e-08   1.4270854e-07
   7.5135000e+04   1.3141520e-07   2.5320893e-07
   9.3919000e+04   2.0493200e-07   3.9486005e-07
   1.1270000e+05   2.9452640e-07   5.6748926e-07
   1.3149000e+05   4.0009760e-07   7.7090234e-07
   1.5027000e+05   5.2155600e-07   1.0049266e-06
   1.6905000e+05   6.5878400e-07   1.2693356e-06
   1.8784000e+05   8.1172000e-07   1.5640105e-06
   2.0662000e+05   9.8028000e-07   1.8887895e-06
   2.2540000e+05   1.1642960e-06   2.2433489e-06
   2.4419000e+05   1.3637680e-06   2.6276887e-06
   2.6297000e+05   1.5785280e-06   3.0414852e-06
   2.8176000e+05   1.8084640e-06   3.4845226e-06
   3.0054000e+05   2.0535760e-06   3.9568009e-06
   3.1932000e+05   2.3136960e-06   4.4579964e-06
   3.3811000e+05   2.5888240e-06   4.9881091e-06
   3.5689000e+05   2.8787360e-06   5.5467074e-06
   3.7567000e+05   3.1833760e-06   6.1336834e-06
   3.9446000e+05   3.5027440e-06   6.7490371e-06
   4.1324000e+05   3.8366160e-06   7.3923369e-06
   4.3203000e+05   4.1849920e-06   8.0635828e-06
   4.5081000e+05   4.5477040e-06   8.7624511e-06
   4.6959000e+05   4.9247520e-06   9.4889418e-06
   4.8838000e+05   5.3160240e-06   1.0242839e-05
   5.0716000e+05   5.7215200e-06   1.1024143e-05
   5.2594000e+05   6.1409600e-06   1.1832314e-05
   5.4473000e+05   6.5738400e-06   1.2666381e-05
   5.6351000e+05   7.0212800e-06   1.3528502e-05
   5.8230000e+05   7.4821600e-06   1.4416519e-05
   6.0108000e+05   7.9564800e-06   1.5330432e-05
   6.1986000e+05   8.4442400e-06   1.6270241e-05
   6.3865000e+05   8.9460000e-06   1.7237025e-05
   6.5743000e+05   9.4606400e-06   1.8228626e-05
   6.7621000e+05   9.9887200e-06   1.9246123e-05
   6.9500000e+05   1.0530240e-05   2.0289516e-05
   7.1378000e+05   1.1084640e-05   2.1357726e-05
   7.3257000e+05   1.1652480e-05   2.2451832e-05
   7.5135000e+05   1.2232640e-05   2.3569676e-05
   7.7013000e+05   1.2826240e-05   2.4713416e-05
   7.8892000e+05   1.3432160e-05   2.5880894e-05
   8.0770000e+05   1.4050400e-05   2.7072110e-05
   8.2648000e+05   1.4682080e-05   2.8289222e-05
   8.4527000e+05   1.5325520e-05   2.9528993e-05
   8.6405000e+05   1.5981840e-05   3.0793581e-05
   8.8284000e+05   1.6649920e-05   3.2080828e-05
   9.0162000e+05   1.7330880e-05   3.3392892e-05
   9.2040000e+05   1.8023600e-05   3.4727615e-05
   9.3919000e+05   1.8728080e-05   3.6084997e-05
   9.5797000e+05   1.9444880e-05   3.7466117e-05
   9.7675000e+05   2.0173440e-05   3.8869896e-05
   9.9554000e+05   2.0913760e-05   4.0296334e-05
   1.0143000e+06   2.1666400e-05   4.1746510e-05
   1.0331000e+06   2.2429680e-05   4.3217187e-05
   1.0519000e+06   2.3205280e-05   4.4711602e-05
   1.0707000e+06   2.3991520e-05   4.6226518e-05
   1.0895000e+06   2.4789520e-05   4.7764093e-05
   1.1082000e+06   2.5598720e-05   4.9323248e-05
   1.1270000e+06   2.6419120e-05   5.0903983e-05
   1.1458000e+06   2.7250720e-05   5.2506298e-05
   1.1646000e+06   2.8093520e-05   5.4130193e-05
   1.1834000e+06   2.8946960e-05   5.5774589e-05
   1.2022000e+06   2.9811040e-05   5.7439486e-05
   1.2209000e+06   3.0686320e-05   5.9125963e-05
   1.2397000e+06   3.1571680e-05   6.0831862e-05
   1.2585000e+06   3.2468240e-05   6.2559341e-05
   1.2773000e+06   3.3374880e-05   6.4306242e-05
   1.2961000e+06   3.4292160e-05   6.6073644e-05
   1.3149000e+06   3.5219520e-05   6.7860468e-05
   1.3336000e+06   3.6157520e-05   6.9667793e-05
   1.3524000e+06   3.7105600e-05   7.1494540e-05
   1.3712000e+06   3.8063760e-05   7.3340709e-05
   1.3900000e+06   3.9031440e-05   7.5205221e-05
   1.4088000e+06   4.0009200e-05   7.7089155e-05
   1.4276000e+06   4.0997040e-05   7.8992511e-05
   1.4463000e+06   4.1994960e-05   8.0915289e-05
   1.4651000e+06   4.3001840e-05   8.2855331e-05
   1.4839000e+06   4.4018800e-05   8.4814795e-05
   1.5027000e+06   4.5044720e-05   8.6791523e-05
   1.5215000e+06   4.6080720e-05   8.8787673e-05
   1.5403000e+06   4.7125680e-05   9.0801087e-05
   1.5590000e+06   4.8179600e-05   9.2831765e-05
   1.5778000e+06   4.9243040e-05   9.4880786e-05
   1.5966000e+06   5.0316000e-05   9.6948150e-05
   1.6154000e+06   5.1397360e-05   9.9031699e-05
   1.6342000e+06   5.2487680e-05   1.0113251e-04
   1.6530000e+06   5.3586960e-05   1.0325059e-04
   1.6718000e+06   5.4695200e-05   1.0538593e-04
   1.6905000e+06   5.5812400e-05   1.0753853e-04
   1.7093000e+06   5.6935200e-05   1.0970193e-04
   1.7281000e+06   5.8072000e-05   1.1189230e-04
   1.7469000e+06   5.9214400e-05   1.1409346e-04
   1.7657000e+06   6.0362400e-05   1.1630541e-04
   1.7845000e+06   6.1521600e-05   1.1853894e-04
   1.8032000e+06   6.2692000e-05   1.2079405e-04
   1.8220000e+06   6.3868000e-05   1.2305995e-04
   1.8408000e+06   6.5049600e-05   1.2533664e-04
   1.8596000e+06   6.6242400e-05   1.2763491e-04
   1.8784000e+06   6.7440800e-05   1.2994397e-04
   1.8972000e+06   6.8650400e-05   1.3227461e-04
   1.9159000e+06   6.9865600e-05   1.3461604e-04
   1.9347000e+06   7.1086400e-05   1.3696826e-04
   1.9535000e+06   7.2318400e-05   1.3934206e-04
   1.9723000e+06   7.3556000e-05   1.4172665e-04
   1.9911000e+06   7.4799200e-05   1.4412203e-04
   2.0099000e+06   7.6053600e-05   1.4653899e-04
   2.0286000e+06   7.7313600e-05   1.4896674e-04
   2.0474000e+06   7.8579200e-05   1.5140528e-04
   2.0662000e+06   7.9850400e-05   1.5385461e-04
   2.0850000e+06   8.1132800e-05   1.5632552e-04
   2.1038000e+06   8.2420800e-05   1.5880722e-04
   2.1226000e+06   8.3714400e-05   1.6129971e-04
   2.1413000e+06   8.5019200e-05   1.6381378e-04
   2.1601000e+06   8.6329600e-05   1.6633864e-04
   2.1789000e+06   8.7640000e-05   1.6886350e-04
   2.1977000e+06   8.8961600e-05   1.7140994e-04
   2.2165000e+06   9.0294400e-05   1.7397796e-04
   2.2353000e+06   9.1627200e-05   1.7654598e-04
   2.2540000e+06   9.2971200e-05   1.7913558e-04
   2.2728000e+06   9.4315200e-05   1.8172518e-04
   2.2916000e+06   9.5670400e-05   1.8433636e-04
   2.3104000e+06   9.7031200e-05   1.8695833e-04
   2.3292000e+06   9.8397600e-05   1.8959109e-04
   2.3480000e+06   9.9769600e-05   1.9223464e-04
   2.3668000e+06   1.0114720e-04   1.9488898e-04
   2.3855000e+06   1.0253040e-04   1.9755411e-04
   2.4043000e+06   1.0391920e-04   2.0023003e-04
   2.4231000e+06   1.0531360e-04   2.0291674e-04
   2.4419000e+06   1.0671360e-04   2.0561424e-04
   2.4607000e+06   1.0812480e-04   2.0833332e-04
   2.4795000e+06   1.0953600e-04   2.1105240e-04
   2.4982000e+06   1.1095280e-04   2.1378227e-04
   2.5170000e+06   1.1237520e-04   2.1652293e-04
   2.5358000e+06   1.1380320e-04   2.1927438e-04
   2.5546000e+06   1.1523680e-04   2.2203662e-04
   2.5734000e+06   1.1667600e-04   2.2480965e-04
   2.5922000e+06   1.1812080e-04   2.2759347e-04
   2.6109000e+06   1.1956560e-04   2.3037729e-04
   2.6297000e+06   1.2102160e-04   2.3318269e-04
   2.6485000e+06   1.2247760e-04   2.3598809e-04
   2.6673000e+06   1.2394480e-04   2.3881507e-04
   2.6861000e+06   1.2541200e-04   2.4164205e-04
   2.7049000e+06   1.2688480e-04   2.4447982e-04
   2.7236000e+06   1.2835760e-04   2.4731759e-04
   2.7424000e+06   1.2984160e-04   2.5017694e-04
   2.7612000e+06   1.3132560e-04   2.5303629e-04
   2.7800000e+06   1.3282080e-04   2.5591722e-04
   2.7988000e+06   1.3431040e-04   2.5878736e-04
   2.8176000e+06   1.3581120e-04   2.6167908e-04
   2.8363000e+06   1.3731760e-04   2.6458159e-04
   2.8551000e+06   1.3882400e-04   2.6748410e-04
   2.8739000e+06   1.4033600e-04   2.7039740e-04
   2.8927000e+06   1.4184800e-04   2.7331070e-04
   2.9115000e+06   1.4336560e-04   2.7623479e-04
   2.9303000e+06   1.4488880e-04   2.7916967e-04
   2.9490000e+06   1.4641760e-04   2.8211534e-04
   2.9678000e+06   1.4794640e-04   2.8506101e-04
   2.9866000e+06   1.4948080e-04   2.8801747e-04
   3.0054000e+06   1.5102080e-04   2.9098472e-04
   3.0242000e+06   1.5256080e-04   2.9395197e-04
   3.0430000e+06   1.5410640e-04   2.9693001e-04
   3.0617000e+06   1.5565200e-04   2.9990805e-04
   3.0805000e+06   1.5720320e-04   3.0289688e-04
   3.0993000e+06   1.5876000e-04   3.0589650e-04
   3.1181000e+06   1.6031680e-04   3.0889612e-04
   3.1369000e+06   1.6187360e-04   3.1189574e-04
   3.1557000e+06   1.6344160e-04   3.1491694e-04
   3.1745000e+06   1.6500400e-04   3.1792735e-04
   3.1932000e+06   1.6657760e-04   3.2095934e-04
   3.2120000e+06   1.6814560e-04   3.2398054e-04
   3.2308000e+06   1.6972480e-04   3.2702332e-04
   3.2496000e+06   1.7129840e-04   3.3005531e-04
   3.2684000e+06   1.7288320e-04   3.3310888e-04
   3.2872000e+06   1.7446240e-04   3.3615166e-04
   3.3059000e+06   1.7605280e-04   3.3921602e-04
   3.3247000e+06   1.7763760e-04   3.4226959e-04
   3.3435000e+06   1.7922800e-04   3.4533395e-04
   3.3623000e+06   1.8081840e-04   3.4839831e-04
   3.3811000e+06   1.8241440e-04   3.5147346e-04
   3.3999000e+06   1.8401040e-04   3.5454861e-04
   3.4186000e+06   1.8561200e-04   3.5763455e-04
   3.4374000e+06   1.8721360e-04   3.6072049e-04
   3.4562000e+06   1.8881520e-04   3.6380643e-04
   3.4750000e+06   1.9042240e-04   3.6690316e-04
   3.4938000e+06   1.9202960e-04   3.6999989e-04
   3.5126000e+06   1.9363680e-04   3.7309662e-04
   3.5313000e+06   1.9524960e-04   3.7620414e-04
   3.5501000e+06   1.9686240e-04   3.7931166e-04
   3.5689000e+06   1.9847520e-04   3.8241918e-04
   3.5877000e+06   2.0009360e-04   3.8553749e-04
   3.6065000e+06   2.0170640e-04   3.8864501e-04
   3.6253000e+06   2.0332480e-04   3.9176332e-04
   3.6440000e+06   2.0494880e-04   3.9489242e-04
   3.6628000e+06   2.0656720e-04   3.9801073e-04
   3.6816000e+06   2.0819120e-04   4.0113983e-04
   3.7004000e+06   2.0981520e-04   4.0426893e-04
   3.7192000e+06   2.1143920e-04   4.0739803e-04
   3.7380000e+06   2.1306320e-04   4.1052713e-04
   3.7567000e+06   2.1469280e-04   4.1366702e-04
   3.7755000e+06   2.1632240e-04   4.1680691e-04
   3.7943000e+06   2.1795200e-04   4.1994680e-04
   3.8131000e+06   2.1958160e-04   4.2308669e-04
   3.8319000e+06   2.2121120e-04   4.2622658e-04
   3.8507000e+06   2.2284080e-04   4.2936647e-04
   3.8694000e+06   2.2447600e-04   4.3251715e-04
   3.8882000e+06   2.2610560e-04   4.3565704e-04
   3.9070000e+06   2.2774080e-04   4.3880772e-04
   3.9258000e+06   2.2937600e-04   4.4195840e-04
   3.9446000e+06   2.3100560e-04   4.4509829e-04
   3.9634000e+06   2.3264080e-04   4.4824897e-04
   3.9822000e+06   2.3427600e-04   4.5139965e-04
   4.0009000e+06   2.3591120e-04   4.5455033e-04
   4.0197000e+06   2.3754640e-04   4.5770101e-04
   4.0385000e+06   2.3918160e-04   4.6085169e-04
   4.0573000e+06   2.4082240e-04   4.6401316e-04
   4.0761000e+06   2.4245760e-04   4.6716384e-04
   4.0949000e+06   2.4409280e-04   4.7031452e-04
   4.1136000e+06   2.4572800e-04   4.7346520e-04
   4.1324000e+06   2.4736320e-04   4.7661588e-04
   4.1512000e+06   2.4899840e-04   4.7976656e-04
   4.1700000e+06   2.5063360e-04   4.8291724e-04
   4.1888000e+06   2.5226880e-04   4.8606792e-04
   4.2076000e+06   2.5390400e-04   4.8921860e-04
   4.2263000e+06   2.5553920e-04   4.9236928e-04
   4.2451000e+06   2.5716880e-04   4.9550917e-04
   4.2639000e+06   2.5880400e-04   4.9865985e-04
   4.2827000e+06   2.6043920e-04   5.0181053e-04
   4.3015000e+06   2.6206880e-04   5.0495042e-04
   4.3203000e+06   2.6369840e-04   5.0809031e-04
   4.3390000e+06   2.6533360e-04   5.1124099e-04
   4.3578000e+06   2.6696320e-04   5.1438088e-04
   4.3766000e+06   2.6859280e-04   5.1752077e-04
   4.3954000e+06   2.7021680e-04   5.2064987e-04
   4.4142000e+06   2.7184640e-04   5.2378976e-04
   4.4330000e+06   2.7347040e-04   5.2691886e-04
   4.4517000e+06   2.7510000e-04   5.3005875e-04
   4.4705000e+06   2.7672400e-04   5.3318785e-04
   4.4893000e+06   2.7834800e-04   5.3631695e-04
   4.5081000e+06   2.7996640e-04   5.3943526e-04
   4.5269000e+06   2.8159040e-04   5.4256436e-04
   4.5457000e+06   2.8320880e-04   5.4568267e-04
   4.5644000e+06   2.8482720e-04   5.4880098e-04
   4.5832000e+06   2.8644560e-04   5.5191929e-04
   4.6020000e+06   2.8805840e-04   5.5502681e-04
   4.6208000e+06   2.8967120e-04   5.5813433e-04
   4.6396000e+06   2.9128400e-04   5.6124185e-04
   4.6584000e+06   2.9289680e-04   5.6434937e-04
   4.6771000e+06   2.9450400e-04   5.6744610e-04
   4.6959000e+06   2.9611120e-04   5.7054283e-04
   4.7147000e+06   2.9771840e-04   5.7363956e-04
   4.7335000e+06   2.9932000e-04   5.7672550e-04
   4.7523000e+06   3.0092160e-04   5.7981144e-04
   4.7711000e+06   3.0252320e-04   5.8289738e-04
   4.7899000e+06   3.0411920e-04   5.8597253e-04
   4.8086000e+06   3.0571520e-04   5.8904768e-04
   4.8274000e+06   3.0731120e-04   5.9212283e-04
   4.8462000e+06   3.0890160e-04   5.9518719e-04
   4.8650000e+06   3.1049200e-04   5.9825155e-04
   4.8838000e+06   3.1208240e-04   6.0131591e-04
   4.9026000e+06   3.1366720e-04   6.0436948e-04
   4.9213000e+06   3.1525200e-04   6.0742305e-04
   4.9401000e+06   3.1683120e-04   6.1046583e-04
   4.9589000e+06   3.1841040e-04   6.1350861e-04
   4.9777000e+06   3.1998400e-04   6.1654060e-04
   4.9965000e+06   3.2155760e-04   6.1957259e-04
   5.0153000e+06   3.2313120e-04   6.2260458e-04
   5.0340000e+06   3.2469920e-04   6.2562578e-04
   5.0528000e+06   3.2626720e-04   6.2864698e-04
   5.0716000e+06   3.2782960e-04   6.3165739e-04
   5.0904000e+06   3.2938640e-04   6.3465701e-04
   5.1092000e+06   3.3094880e-04   6.3766742e-04
   5.1280000e+06   3.3250000e-04   6.4065625e-04
   5.1467000e+06   3.3405680e-04   6.4365587e-04
   5.1655000e+06   3.3560240e-04   6.4663391e-04
   5.1843000e+06   3.3714800e-04   6.4961195e-04
   5.2031000e+06   3.3869360e-04   6.5258999e-04
   5.2219000e+06   3.4023360e-04   6.5555724e-04
   5.2407000e+06   3.4177360e-04   6.5852449e-04
   5.2594000e+06   3.4330800e-04   6.6148095e-04
   5.2782000e+06   3.4483680e-04   6.6442662e-04
   5.2970000e+06   3.4636560e-04   6.6737229e-04
   5.3158000e+06   3.4788880e-04   6.7030717e-04
   5.3346000e+06   3.4941200e-04   6.7324205e-04
   5.3534000e+06   3.5092960e-04   6.7616614e-04
   5.3721000e+06   3.5244160e-04   6.7907944e-04
   5.3909000e+06   3.5395360e-04   6.8199274e-04
   5.4097000e+06   3.5546560e-04   6.8490604e-04
   5.4285000e+06   3.5696640e-04   6.8779776e-04
   5.4473000e+06   3.5846720e-04   6.9068948e-04
   5.4661000e+06   3.5996800e-04   6.9358120e-04
   5.4848000e+06   3.6145760e-04   6.9645134e-04
   5.5036000e+06   3.6294720e-04   6.9932148e-04
   5.5224000e+06   3.6443680e-04   7.0219162e-04
   5.5412000e+06   3.6592080e-04   7.0505097e-04
   5.5600000e+06   3.6739920e-04   7.0789953e-04
   5.5788000e+06   3.6887200e-04   7.1073730e-04
   5.5976000e+06   3.7034480e-04   7.1357507e-04
   5.6163000e+06   3.7181200e-04   7.1640205e-04
   5.6351000e+06   3.7327360e-04   7.1921824e-04
   5.6539000e+06   3.7473520e-04   7.2203443e-04
   5.6727000e+06   3.7618560e-04   7.2482904e-04
   5.6915000e+06   3.7764160e-04   7.2763444e-04
   5.7103000e+06   3.7908640e-04   7.3041826e-04
   5.7290000e+06   3.8053120e-04   7.3320208e-04
   5.7478000e+06   3.8197040e-04   7.3597511e-04
   5.7666000e+06   3.8340400e-04   7.3873735e-04
   5.7854000e+06   3.8483200e-04   7.4148880e-04
   5.8042000e+06   3.8626000e-04   7.4424025e-04
   5.8230000e+06   3.8768240e-04   7.4698091e-04
   5.8417000e+06   3.8909920e-04   7.4971078e-04
   5.8605000e+06   3.9051040e-04   7.5242986e-04
   5.8793000e+06   3.9191600e-04   7.5513815e-04
   5.8981000e+06   3.9332160e-04   7.5784644e-04
   5.9169000e+06   3.9472160e-04   7.6054394e-04
   5.9357000e+06   3.9611600e-04   7.6323065e-04
   5.9544000e+06   3.9750480e-04   7.6590657e-04
   5.9732000e+06   3.9889360e-04   7.6858249e-04
   5.9920000e+06   4.0027120e-04   7.7123683e-04
   6.0108000e+06   4.0164880e-04   7.7389117e-04
   6.0296000e+06   4.0302080e-04   7.7653472e-04
   6.0484000e+06   4.0438720e-04   7.7916748e-04
   6.0671000e+06   4.0574800e-04   7.8178945e-04
   6.0859000e+06   4.0710320e-04   7.8440063e-04
   6.1047000e+06   4.0845840e-04   7.8701181e-04
   6.1235000e+06   4.0980240e-04   7.8960141e-04
   6.1423000e+06   4.1114640e-04   7.9219101e-04
   6.1611000e+06   4.1248480e-04   7.9476982e-04
   6.1798000e+06   4.1381200e-04   7.9732705e-04
   6.1986000e+06   4.1513920e-04   7.9988428e-04
   6.2174000e+06   4.1646080e-04   8.0243072e-04
   6.2362000e+06   4.1777680e-04   8.0496637e-04
   6.2550000e+06   4.1909280e-04   8.0750202e-04
   6.2738000e+06   4.2039760e-04   8.1001609e-04
   6.2926000e+06   4.2169680e-04   8.1251937e-04
   6.3113000e+06   4.2299600e-04   8.1502265e-04
   6.3301000e+06   4.2428400e-04   8.1750435e-04
   6.3489000e+06   4.2556640e-04   8.1997526e-04
   6.3677000e+06   4.2684880e-04   8.2244617e-04
   6.3865000e+06   4.2812000e-04   8.2489550e-04
   6.4053000e+06   4.2939120e-04   8.2734483e-04
   6.4240000e+06   4.3065680e-04   8.2978337e-04
   6.4428000e+06   4.3191120e-04   8.3220033e-04
   6.4616000e+06   4.3316560e-04   8.3461729e-04
   6.4804000e+06   4.3441440e-04   8.3702346e-04
   6.4992000e+06   4.3565200e-04   8.3940805e-04
   6.5180000e+06   4.3688960e-04   8.4179264e-04
   6.5367000e+06   4.3811600e-04   8.4415565e-04
   6.5555000e+06   4.3934240e-04   8.4651866e-04
   6.5743000e+06   4.4055760e-04   8.4886009e-04
   6.5931000e+06   4.4177280e-04   8.5120152e-04
   6.6119000e+06   4.4297680e-04   8.5352137e-04
   6.6307000e+06   4.4418080e-04   8.5584122e-04
   6.6494000e+06   4.4537360e-04   8.5813949e-04
   6.6682000e+06   4.4656640e-04   8.6043776e-04
   6.6870000e+06   4.4774800e-04   8.6271445e-04
   6.7058000e+06   4.4892400e-04   8.6498035e-04
   6.7246000e+06   4.5009440e-04   8.6723546e-04
   6.7434000e+06   4.5125920e-04   8.6947978e-04
   6.7621000e+06   4.5241840e-04   8.7171331e-04
   6.7809000e+06   4.5357200e-04   8.7393605e-04
   6.7997000e+06   4.5472000e-04   8.7614800e-04
   6.8185000e+06   4.5586240e-04   8.7834916e-04
   6.8373000e+06   4.5699920e-04   8.8053953e-04
   6.8561000e+06   4.5812480e-04   8.8270832e-04
   6.8748000e+06   4.5925040e-04   8.8487711e-04
   6.8936000e+06   4.6036480e-04   8.8702432e-04
   6.9124000e+06   4.6147360e-04   8.8916074e-04
   6.9312000e+06   4.6257680e-04   8.9128637e-04
   6.9500000e+06   4.6367440e-04   8.9340121e-04
   6.9688000e+06   4.6476640e-04   8.9550526e-04
   6.9875000e+06   4.6585280e-04   8.9759852e-04
   7.0063000e+06   4.6692800e-04   8.9967020e-04
   7.0251000e+06   4.6800320e-04   9.0174188e-04
   7.0439000e+06   4.6906720e-04   9.0379198e-04
   7.0627000e+06   4.7012560e-04   9.0583129e-04
   7.0815000e+06   4.7117840e-04   9.0785981e-04
   7.1003000e+06   4.7222560e-04   9.0987754e-04
   7.1190000e+06   4.7326160e-04   9.1187369e-04
   7.1378000e+06   4.7429760e-04   9.1386984e-04
   7.1566000e+06   4.7532240e-04   9.1584441e-04
   7.1754000e+06   4.7634160e-04   9.1780819e-04
   7.1942000e+06   4.7735520e-04   9.1976118e-04
   7.2130000e+06   4.7835760e-04   9.2169259e-04
   7.2317000e+06   4.7936000e-04   9.2362400e-04
   7.2505000e+06   4.8035120e-04   9.2553383e-04
   7.2693000e+06   4.8133680e-04   9.2743287e-04
   7.2881000e+06   4.8231680e-04   9.2932112e-04
   7.3069000e+06   4.8329120e-04   9.3119858e-04
   7.3257000e+06   4.8425440e-04   9.3305446e-04
   7.3444000e+06   4.8521200e-04   9.3489955e-04
   7.3632000e+06   4.8616400e-04   9.3673385e-04
   7.3820000e+06   4.8711040e-04   9.3855736e-04
   7.4008000e+06   4.8804560e-04   9.4035929e-04
   7.4196000e+06   4.8898080e-04   9.4216122e-04
   7.4384000e+06   4.8990480e-04   9.4394157e-04
   7.4571000e+06   4.9082320e-04   9.4571113e-04
   7.4759000e+06   4.9173040e-04   9.4745911e-04
   7.4947000e+06   4.9263200e-04   9.4919630e-04
   7.5135000e+06   4.9352800e-04   9.5092270e-04
   7.5323000e+06   4.9441840e-04   9.5263831e-04
   7.5511000e+06   4.9530320e-04   9.5434313e-04
   7.5698000e+06   4.9617680e-04   9.5602637e-04
   7.5886000e+06   4.9704480e-04   9.5769882e-04
   7.6074000e+06   4.9790160e-04   9.5934969e-04
   7.6262000e+06   4.9875840e-04   9.6100056e-04
   7.6450000e+06   4.9960400e-04   9.6262985e-04
   7.6638000e+06   5.0044400e-04   9.6424835e-04
   7.6825000e+06   5.0127280e-04   9.6584527e-04
   7.7013000e+06   5.0209600e-04   9.6743140e-04
   7.7201000e+06   5.0291360e-04   9.6900674e-04
   7.7389000e+06   5.0372560e-04   9.7057129e-04
   7.7577000e+06   5.0452640e-04   9.7211426e-04
   7.7765000e+06   5.0532160e-04   9.7364644e-04
   7.7952000e+06   5.0611120e-04   9.7516783e-04
   7.8140000e+06   5.0688960e-04   9.7666764e-04
   7.8328000e+06   5.0766240e-04   9.7815666e-04
   7.8516000e+06   5.0842960e-04   9.7963489e-04
   7.8704000e+06   5.0918560e-04   9.8109154e-04
   7.8892000e+06   5.0993600e-04   9.8253740e-04
   7.9080000e+06   5.1068080e-04   9.8397247e-04
   7.9267000e+06   5.1142000e-04   9.8539675e-04
   7.9455000e+06   5.1214800e-04   9.8679945e-04
   7.9643000e+06   5.1286480e-04   9.8818057e-04
   7.9831000e+06   5.1358160e-04   9.8956169e-04
   8.0019000e+06   5.1428720e-04   9.9092123e-04
   8.0207000e+06   5.1498160e-04   9.9225919e-04
   8.0394000e+06   5.1567600e-04   9.9359715e-04
   8.0582000e+06   5.1635920e-04   9.9491353e-04
   8.0770000e+06   5.1703120e-04   9.9620833e-04
   8.0958000e+06   5.1770320e-04   9.9750313e-04
   8.1146000e+06   5.1836400e-04   9.9877635e-04
   8.1334000e+06   5.1901360e-04   1.0000280e-03
   8.1521000e+06   5.1965760e-04   1.0012688e-03
   8.1709000e+06   5.2029600e-04   1.0024989e-03
   8.1897000e+06   5.2092320e-04   1.0037074e-03
   8.2085000e+06   5.2154480e-04   1.0049051e-03
   8.2273000e+06   5.2216080e-04   1.0060920e-03
   8.2461000e+06   5.2276560e-04   1.0072573e-03
   8.2648000e+06   5.2336480e-04   1.0084118e-03
   8.2836000e+06   5.2395840e-04   1.0095556e-03
   8.3024000e+06   5.2454080e-04   1.0106777e-03
   8.3212000e+06   5.2511200e-04   1.0117783e-03
   8.3400000e+06   5.2568320e-04   1.0128789e-03
   8.3588000e+06   5.2624320e-04   1.0139579e-03
   8.3775000e+06   5.2679200e-04   1.0150153e-03
   8.3963000e+06   5.2733520e-04   1.0160619e-03
   8.4151000e+06   5.2787280e-04   1.0170978e-03
   8.4339000e+06   5.2839920e-04   1.0181120e-03
   8.4527000e+06   5.2892000e-04   1.0191155e-03
   8.4715000e+06   5.2942960e-04   1.0200974e-03
   8.4902000e+06   5.2993920e-04   1.0210793e-03
   8.5090000e+06   5.3043200e-04   1.0220288e-03
   8.5278000e+06   5.3091920e-04   1.0229675e-03
   8.5466000e+06   5.3140080e-04   1.0238955e-03
   8.5654000e+06   5.3187680e-04   1.0248126e-03
   8.5842000e+06   5.3233600e-04   1.0256974e-03
   8.6029000e+06   5.3279520e-04   1.0265822e-03
   8.6217000e+06   5.3324320e-04   1.0274454e-03
   8.6405000e+06   5.3368560e-04   1.0282978e-03
   8.6593000e+06   5.3411680e-04   1.0291286e-03
   8.6781000e+06   5.3454240e-04   1.0299487e-03
   8.6969000e+06   5.3495680e-04   1.0307471e-03
   8.7157000e+06   5.3536560e-04   1.0315348e-03
   8.7344000e+06   5.3576320e-04   1.0323009e-03
   8.7532000e+06   5.3615520e-04   1.0330562e-03
   8.7720000e+06   5.3654160e-04   1.0338007e-03
   8.7908000e+06   5.3691680e-04   1.0345236e-03
   8.8096000e+06   5.3728640e-04   1.0352358e-03
   8.8284000e+06   5.3764480e-04   1.0359263e-03
   8.8471000e+06   5.3799760e-04   1.0366061e-03
   8.8659000e+06   5.3833920e-04   1.0372643e-03
   8.8847000e+06   5.3867520e-04   1.0379117e-03
   8.9035000e+06   5.3900560e-04   1.0385483e-03
   8.9223000e+06   5.3932480e-04   1.0391633e-03
   8.9411000e+06   5.3963280e-04   1.0397568e-03
   8.9598000e+06   5.3994080e-04   1.0403502e-03
   8.9786000e+06   5.4023200e-04   1.0409113e-03
   8.9974000e+06   5.4051760e-04   1.0414616e-03
   9.0162000e+06   5.4079760e-04   1.0420011e-03
   9.0350000e+06   5.4106640e-04   1.0425190e-03
   9.0538000e+06   5.4132960e-04   1.0430261e-03
   9.0725000e+06   5.4158160e-04   1.0435117e-03
   9.0913000e+06   5.4182800e-04   1.0439864e-03
   9.1101000e+06   5.4206880e-04   1.0444504e-03
   9.1289000e+06   5.4229840e-04   1.0448928e-03
   9.1477000e+06   5.4251680e-04   1.0453136e-03
   9.1665000e+06   5.4272960e-04   1.0457236e-03
   9.1852000e+06   5.4293680e-04   1.0461229e-03
   9.2040000e+06   5.4313280e-04   1.0465005e-03
   9.2228000e+06   5.4331760e-04   1.0468566e-03
   9.2416000e+06   5.4350240e-04   1.0472127e-03
   9.2604000e+06   5.4367040e-04   1.0475364e-03
   9.2792000e+06   5.4383280e-04   1.0478493e-03
   9.2979000e+06   5.4398960e-04   1.0481514e-03
   9.3167000e+06   5.4413520e-04   1.0484319e-03
   9.3355000e+06   5.4427520e-04   1.0487017e-03
   9.3543000e+06   5.4440400e-04   1.0489498e-03
   9.3731000e+06   5.4452720e-04   1.0491872e-03
   9.3919000e+06   5.4464480e-04   1.0494138e-03
   9.4106000e+06   5.4474560e-04   1.0496080e-03
   9.4294000e+06   5.4484640e-04   1.0498023e-03
   9.4482000e+06   5.4493600e-04   1.0499749e-03
   9.4670000e+06   5.4501440e-04   1.0501260e-03
   9.4858000e+06   5.4508720e-04   1.0502662e-03
   9.5046000e+06   5.4515440e-04   1.0503957e-03
   9.5234000e+06   5.4521040e-04   1.0505036e-03
   9.5421000e+06   5.4525520e-04   1.0505899e-03
   9.5609000e+06   5.4529440e-04   1.0506655e-03
   9.5797000e+06   5.4532800e-04   1.0507302e-03
   9.5985000e+06   5.4535040e-04   1.0507734e-03
   9.6173000e+06   5.4536160e-04   1.0507949e-03
   9.6361000e+06   5.4536720e-04   1.0508057e-03
   9.6548000e+06   5.4536720e-04   1.0508057e-03
   9.6736000e+06   5.4535600e-04   1.0507841e-03
   9.6924000e+06   5.4533920e-04   1.0507518e-03
   9.7112000e+06   5.4531120e-04   1.0506978e-03
   9.7300000e+06   5.4527760e-04   1.0506331e-03
   9.7488000e+06   5.4523280e-04   1.0505468e-03
   9.7675000e+06   5.4518240e-04   1.0504497e-03
   9.7863000e+06   5.4512080e-04   1.0503310e-03
   9.8051000e+06   5.4505360e-04   1.0502015e-03
   9.8239000e+06   5.4497520e-04   1.0500504e-03
   9.8427000e+06   5.4489120e-04   1.0498886e-03
   9.8615000e+06   5.4479600e-04   1.0497051e-03
   9.8802000e+06   5.4469520e-04   1.0495109e-03
   9.8990000e+06   5.4458880e-04   1.0493059e-03
   9.9178000e+06   5.4447120e-04   1.0490793e-03
   9.9366000e+06   5.4434240e-04   1.0488312e-03
   9.9554000e+06   5.4420800e-04   1.0485722e-03
   9.9742000e+06   5.4406240e-04   1.0482917e-03
   9.9929000e+06   5.4391680e-04   1.0480111e-03
   1.0012000e+07   5.4375440e-04   1.0476982e-03
   1.0031000e+07   5.4358640e-04   1.0473745e-03
   1.0049000e+07   5.4341280e-04   1.0470400e-03
   1.0068000e+07   5.4322800e-04   1.0466839e-03
   1.0087000e+07   5.4303760e-04   1.0463171e-03
   1.0106000e+07   5.4283600e-04   1.0459286e-03
   1.0124000e+07   5.4262320e-04   1.0455186e-03
   1.0143000e+07   5.4241040e-04   1.0451086e-03
   1.0162000e+07   5.4218080e-04   1.0446662e-03
   1.0181000e+07   5.4195120e-04   1.0442238e-03
   1.0200000e+07   5.4171040e-04   1.0437599e-03
   1.0218000e+07   5.4145840e-04   1.0432743e-03
   1.0237000e+07   5.4120080e-04   1.0427780e-03
   1.0256000e+07   5.4093200e-04   1.0422600e-03
   1.0275000e+07   5.4065760e-04   1.0417313e-03
   1.0293000e+07   5.4037760e-04   1.0411918e-03
   1.0312000e+07   5.4008640e-04   1.0406308e-03
   1.0331000e+07   5.3978960e-04   1.0400589e-03
   1.0350000e+07   5.3948160e-04   1.0394654e-03
   1.0369000e+07   5.3916240e-04   1.0388504e-03
   1.0387000e+07   5.3884320e-04   1.0382354e-03
   1.0406000e+07   5.3850720e-04   1.0375880e-03
   1.0425000e+07   5.3817120e-04   1.0369406e-03
   1.0444000e+07   5.3782400e-04   1.0362716e-03
   1.0463000e+07   5.3746560e-04   1.0355810e-03
   1.0481000e+07   5.3710160e-04   1.0348797e-03
   1.0500000e+07   5.3673200e-04   1.0341675e-03
   1.0519000e+07   5.3635120e-04   1.0334338e-03
   1.0538000e+07   5.3595920e-04   1.0326785e-03
   1.0556000e+07   5.3556720e-04   1.0319232e-03
   1.0575000e+07   5.3515840e-04   1.0311356e-03
   1.0594000e+07   5.3474960e-04   1.0303479e-03
   1.0613000e+07   5.3432960e-04   1.0295386e-03
   1.0632000e+07   5.3389840e-04   1.0287078e-03
   1.0650000e+07   5.3346160e-04   1.0278662e-03
   1.0669000e+07   5.3301920e-04   1.0270138e-03
   1.0688000e+07   5.3256560e-04   1.0261398e-03
   1.0707000e+07   5.3210640e-04   1.0252550e-03
   1.0726000e+07   5.3163600e-04   1.0243487e-03
   1.0744000e+07   5.3116000e-04   1.0234315e-03
   1.0763000e+07   5.3067280e-04   1.0224928e-03
   1.0782000e+07   5.3018000e-04   1.0215432e-03
   1.0801000e+07   5.2968160e-04   1.0205829e-03
   1.0819000e+07   5.2917200e-04   1.0196010e-03
   1.0838000e+07   5.2865680e-04   1.0186084e-03
   1.0857000e+07   5.2813040e-04   1.0175941e-03
   1.0876000e+07   5.2759840e-04   1.0165691e-03
   1.0895000e+07   5.2706080e-04   1.0155332e-03
   1.0913000e+07   5.2651200e-04   1.0144758e-03
   1.0932000e+07   5.2595760e-04   1.0134076e-03
   1.0951000e+07   5.2539200e-04   1.0123178e-03
   1.0970000e+07   5.2482080e-04   1.0112172e-03
   1.0988000e+07   5.2424400e-04   1.0101058e-03
   1.1007000e+07   5.2365600e-04   1.0089729e-03
   1.1026000e+07   5.2305680e-04   1.0078184e-03
   1.1045000e+07   5.2245760e-04   1.0066638e-03
   1.1064000e+07   5.2184720e-04   1.0054877e-03
   1.1082000e+07   5.2122560e-04   1.0042900e-03
   1.1101000e+07   5.2060400e-04   1.0030923e-03
   1.1120000e+07   5.1996560e-04   1.0018623e-03
   1.1139000e+07   5.1932720e-04   1.0006322e-03
   1.1158000e+07   5.1867760e-04   9.9938059e-04
   1.1176000e+07   5.1802240e-04   9.9811816e-04
   1.1195000e+07   5.1735600e-04   9.9683415e-04
   1.1214000e+07   5.1668400e-04   9.9553935e-04
   1.1233000e+07   5.1600640e-04   9.9423376e-04
   1.1251000e+07   5.1531760e-04   9.9290659e-04
   1.1270000e+07   5.1462320e-04   9.9156863e-04
   1.1289000e+07   5.1391760e-04   9.9020909e-04
   1.1308000e+07   5.1321200e-04   9.8884955e-04
   1.1327000e+07   5.1248960e-04   9.8745764e-04
   1.1345000e+07   5.1176720e-04   9.8606573e-04
   1.1364000e+07   5.1103360e-04   9.8465224e-04
   1.1383000e+07   5.1029440e-04   9.8322796e-04
   1.1402000e+07   5.0954400e-04   9.8178210e-04
   1.1421000e+07   5.0879360e-04   9.8033624e-04
   1.1439000e+07   5.0802640e-04   9.7885801e-04
   1.1458000e+07   5.0725920e-04   9.7737978e-04
   1.1477000e+07   5.0648080e-04   9.7587997e-04
   1.1496000e+07   5.0569680e-04   9.7436937e-04
   1.1514000e+07   5.0490160e-04   9.7283719e-04
   1.1533000e+07   5.0410640e-04   9.7130501e-04
   1.1552000e+07   5.0330000e-04   9.6975125e-04
   1.1571000e+07   5.0248240e-04   9.6817591e-04
   1.1590000e+07   5.0165920e-04   9.6658978e-04
   1.1608000e+07   5.0083600e-04   9.6500365e-04
   1.1627000e+07   4.9999600e-04   9.6338515e-04
   1.1646000e+07   4.9915600e-04   9.6176665e-04
   1.1665000e+07   4.9830480e-04   9.6012657e-04
   1.1683000e+07   4.9744800e-04   9.5847570e-04
   1.1702000e+07   4.9658000e-04   9.5680325e-04
   1.1721000e+07   4.9570640e-04   9.5512001e-04
   1.1740000e+07   4.9482720e-04   9.5342598e-04
   1.1759000e+07   4.9394240e-04   9.5172116e-04
   1.1777000e+07   4.9304640e-04   9.4999476e-04
   1.1796000e+07   4.9215040e-04   9.4826836e-04
   1.1815000e+07   4.9124320e-04   9.4652038e-04
   1.1834000e+07   4.9032480e-04   9.4475082e-04
   1.1853000e+07   4.8940640e-04   9.4298126e-04
   1.1871000e+07   4.8847680e-04   9.4119012e-04
   1.1890000e+07   4.8754160e-04   9.3938819e-04
   1.1909000e+07   4.8660080e-04   9.3757547e-04
   1.1928000e+07   4.8564880e-04   9.3574117e-04
   1.1946000e+07   4.8469120e-04   9.3389608e-04
   1.1965000e+07   4.8372800e-04   9.3204020e-04
   1.1984000e+07   4.8275920e-04   9.3017353e-04
   1.2003000e+07   4.8178480e-04   9.2829607e-04
   1.2022000e+07   4.8079920e-04   9.2639703e-04
   1.2040000e+07   4.7980800e-04   9.2448720e-04
   1.2059000e+07   4.7881120e-04   9.2256658e-04
   1.2078000e+07   4.7780880e-04   9.2063517e-04
   1.2097000e+07   4.7679520e-04   9.1868218e-04
   1.2116000e+07   4.7577600e-04   9.1671840e-04
   1.2134000e+07   4.7475680e-04   9.1475462e-04
   1.2153000e+07   4.7372080e-04   9.1275847e-04
   1.2172000e+07   4.7268480e-04   9.1076232e-04
   1.2191000e+07   4.7164320e-04   9.0875538e-04
   1.2209000e+07   4.7059040e-04   9.0672686e-04
   1.2228000e+07   4.6953760e-04   9.0469834e-04
   1.2247000e+07   4.6847360e-04   9.0264824e-04
   1.2266000e+07   4.6739840e-04   9.0057656e-04
   1.2285000e+07   4.6632320e-04   8.9850488e-04
   1.2303000e+07   4.6524240e-04   8.9642241e-04
   1.2322000e+07   4.6415040e-04   8.9431836e-04
   1.2341000e+07   4.6305840e-04   8.9221431e-04
   1.2360000e+07   4.6195520e-04   8.9008868e-04
   1.2378000e+07   4.6084640e-04   8.8795226e-04
   1.2397000e+07   4.5973200e-04   8.8580505e-04
   1.2416000e+07   4.5861200e-04   8.8364705e-04
   1.2435000e+07   4.5748640e-04   8.8147826e-04
   1.2454000e+07   4.5634960e-04   8.7928789e-04
   1.2472000e+07   4.5521280e-04   8.7709752e-04
   1.2491000e+07   4.5406480e-04   8.7488557e-04
   1.2510000e+07   4.5291120e-04   8.7266283e-04
   1.2529000e+07   4.5175760e-04   8.7044009e-04
   1.2548000e+07   4.5059280e-04   8.6819577e-04
   1.2566000e+07   4.4942240e-04   8.6594066e-04
   1.2585000e+07   4.4824640e-04   8.6367476e-04
   1.2604000e+07   4.4706480e-04   8.6139807e-04
   1.2623000e+07   4.4587760e-04   8.5911059e-04
   1.2641000e+07   4.4467920e-04   8.5680153e-04
   1.2660000e+07   4.4348080e-04   8.5449247e-04
   1.2679000e+07   4.4227680e-04   8.5217262e-04
   1.2698000e+07   4.4106160e-04   8.4983119e-04
   1.2717000e+07   4.3984640e-04   8.4748976e-04
   1.2735000e+07   4.3862560e-04   8.4513754e-04
   1.2754000e+07   4.3739360e-04   8.4276374e-04
   1.2773000e+07   4.3616160e-04   8.4038994e-04
   1.2792000e+07   4.3491840e-04   8.3799456e-04
   1.2811000e+07   4.3367520e-04   8.3559918e-04
   1.2829000e+07   4.3242080e-04   8.3318222e-04
   1.2848000e+07   4.3116640e-04   8.3076526e-04
   1.2867000e+07   4.2990080e-04   8.2832672e-04
   1.2886000e+07   4.2863520e-04   8.2588818e-04
   1.2904000e+07   4.2735840e-04   8.2342806e-04
   1.2923000e+07   4.2608160e-04   8.2096794e-04
   1.2942000e+07   4.2479360e-04   8.1848624e-04
   1.2961000e+07   4.2350560e-04   8.1600454e-04
   1.2980000e+07   4.2221200e-04   8.1351205e-04
   1.2998000e+07   4.2091280e-04   8.1100877e-04
   1.3017000e+07   4.1960240e-04   8.0848391e-04
   1.3036000e+07   4.1829200e-04   8.0595905e-04
   1.3055000e+07   4.1697600e-04   8.0342340e-04
   1.3073000e+07   4.1565440e-04   8.0087696e-04
   1.3092000e+07   4.1432720e-04   7.9831973e-04
   1.3111000e+07   4.1299440e-04   7.9575171e-04
   1.3130000e+07   4.1166160e-04   7.9318369e-04
   1.3149000e+07   4.1031760e-04   7.9059409e-04
   1.3167000e+07   4.0896800e-04   7.8799370e-04
   1.3186000e+07   4.0761840e-04   7.8539331e-04
   1.3205000e+07   4.0626320e-04   7.8278213e-04
   1.3224000e+07   4.0489680e-04   7.8014937e-04
   1.3243000e+07   4.0353040e-04   7.7751661e-04
   1.3261000e+07   4.0215840e-04   7.7487306e-04
   1.3280000e+07   4.0078640e-04   7.7222951e-04
   1.3299000e+07   3.9940320e-04   7.6956438e-04
   1.3318000e+07   3.9802000e-04   7.6689925e-04
   1.3336000e+07   3.9662560e-04   7.6421254e-04
   1.3355000e+07   3.9523120e-04   7.6152583e-04
   1.3374000e+07   3.9383120e-04   7.5882833e-04
   1.3393000e+07   3.9242560e-04   7.5612004e-04
   1.3412000e+07   3.9102000e-04   7.5341175e-04
   1.3430000e+07   3.8960320e-04   7.5068188e-04
   1.3449000e+07   3.8818640e-04   7.4795201e-04
   1.3468000e+07   3.8676400e-04   7.4521135e-04
   1.3487000e+07   3.8533600e-04   7.4245990e-04
   1.3506000e+07   3.8390800e-04   7.3970845e-04
   1.3524000e+07   3.8246880e-04   7.3693542e-04
   1.3543000e+07   3.8102960e-04   7.3416239e-04
   1.3562000e+07   3.7958480e-04   7.3137857e-04
   1.3581000e+07   3.7814000e-04   7.2859475e-04
   1.3599000e+07   3.7668400e-04   7.2578935e-04
   1.3618000e+07   3.7522800e-04   7.2298395e-04
   1.3637000e+07   3.7377200e-04   7.2017855e-04
   1.3656000e+07   3.7230480e-04   7.1735157e-04
   1.3675000e+07   3.7083760e-04   7.1452459e-04
   1.3693000e+07   3.6936480e-04   7.1168682e-04
   1.3712000e+07   3.6788640e-04   7.0883826e-04
   1.3731000e+07   3.6640800e-04   7.0598970e-04
   1.3750000e+07   3.6492400e-04   7.0313035e-04
   1.3768000e+07   3.6343440e-04   7.0026021e-04
   1.3787000e+07   3.6194480e-04   6.9739007e-04
   1.3806000e+07   3.6044960e-04   6.9450914e-04
   1.3825000e+07   3.5894880e-04   6.9161742e-04
   1.3844000e+07   3.5744800e-04   6.8872570e-04
   1.3862000e+07   3.5594160e-04   6.8582319e-04
   1.3881000e+07   3.5442960e-04   6.8290989e-04
   1.3900000e+07   3.5291760e-04   6.7999659e-04
   1.3919000e+07   3.5140000e-04   6.7707250e-04
   1.3938000e+07   3.4987680e-04   6.7413762e-04
   1.3956000e+07   3.4835360e-04   6.7120274e-04
   1.3975000e+07   3.4683040e-04   6.6826786e-04
   1.3994000e+07   3.4529600e-04   6.6531140e-04
   1.4013000e+07   3.4376160e-04   6.6235494e-04
   1.4031000e+07   3.4222720e-04   6.5939848e-04
   1.4050000e+07   3.4068720e-04   6.5643123e-04
   1.4069000e+07   3.3914720e-04   6.5346398e-04
   1.4088000e+07   3.3759600e-04   6.5047515e-04
   1.4107000e+07   3.3605040e-04   6.4749711e-04
   1.4125000e+07   3.3449920e-04   6.4450828e-04
   1.4144000e+07   3.3294240e-04   6.4150866e-04
   1.4163000e+07   3.3138560e-04   6.3850904e-04
   1.4182000e+07   3.2982320e-04   6.3549863e-04
   1.4201000e+07   3.2826080e-04   6.3248822e-04
   1.4219000e+07   3.2669280e-04   6.2946702e-04
   1.4238000e+07   3.2512480e-04   6.2644582e-04
   1.4257000e+07   3.2355120e-04   6.2341383e-04
   1.4276000e+07   3.2197760e-04   6.2038184e-04
   1.4294000e+07   3.2040400e-04   6.1734985e-04
   1.4313000e+07   3.1881920e-04   6.1429628e-04
   1.4332000e+07   3.1724000e-04   6.1125350e-04
   1.4351000e+07   3.1565520e-04   6.0819993e-04
   1.4370000e+07   3.1407040e-04   6.0514636e-04
   1.4388000e+07   3.1248000e-04   6.0208200e-04
   1.4407000e+07   3.1088960e-04   5.9901764e-04
   1.4426000e+07   3.0929360e-04   5.9594249e-04
   1.4445000e+07   3.0769760e-04   5.9286734e-04
   1.4463000e+07   3.0610160e-04   5.8979219e-04
   1.4482000e+07   3.0450000e-04   5.8670625e-04
   1.4501000e+07   3.0289840e-04   5.8362031e-04
   1.4520000e+07   3.0129680e-04   5.8053437e-04
   1.4539000e+07   2.9968960e-04   5.7743764e-04
   1.4557000e+07   2.9808240e-04   5.7434091e-04
   1.4576000e+07   2.9646960e-04   5.7123339e-04
   1.4595000e+07   2.9485680e-04   5.6812587e-04
   1.4614000e+07   2.9324400e-04   5.6501835e-04
   1.4633000e+07   2.9163120e-04   5.6191083e-04
   1.4651000e+07   2.9001280e-04   5.5879252e-04
   1.4670000e+07   2.8839440e-04   5.5567421e-04
   1.4689000e+07   2.8677600e-04   5.5255590e-04
   1.4708000e+07   2.8515200e-04   5.4942680e-04
   1.4726000e+07   2.8353360e-04   5.4630849e-04
   1.4745000e+07   2.8190960e-04   5.4317939e-04
   1.4764000e+07   2.8028000e-04   5.4003950e-04
   1.4783000e+07   2.7865600e-04   5.3691040e-04
   1.4802000e+07   2.7702640e-04   5.3377051e-04
   1.4820000e+07   2.7539680e-04   5.3063062e-04
   1.4839000e+07   2.7376720e-04   5.2749073e-04
   1.4858000e+07   2.7213760e-04   5.2435084e-04
   1.4877000e+07   2.7050240e-04   5.2120016e-04
   1.4895000e+07   2.6886720e-04   5.1804948e-04
   1.4914000e+07   2.6723200e-04   5.1489880e-04
   1.4933000e+07   2.6559680e-04   5.1174812e-04
   1.4952000e+07   2.6396160e-04   5.0859744e-04
   1.4971000e+07   2.6232640e-04   5.0544676e-04
   1.4989000e+07   2.6068560e-04   5.0228529e-04
   1.5008000e+07   2.5905040e-04   4.9913461e-04
   1.5027000e+07   2.5740960e-04   4.9597314e-04
   1.5046000e+07   2.5576880e-04   4.9281167e-04
   1.5065000e+07   2.5413360e-04   4.8966099e-04
   1.5083000e+07   2.5249280e-04   4.8649952e-04
   1.5102000e+07   2.5084640e-04   4.8332726e-04
   1.5121000e+07   2.4920560e-04   4.8016579e-04
   1.5140000e+07   2.4756480e-04   4.7700432e-04
   1.5158000e+07   2.4592400e-04   4.7384285e-04
   1.5177000e+07   2.4428320e-04   4.7068138e-04
   1.5196000e+07   2.4264240e-04   4.6751991e-04
   1.5215000e+07   2.4099600e-04   4.6434765e-04
   1.5234000e+07   2.3935520e-04   4.6118618e-04
   1.5252000e+07   2.3771440e-04   4.5802471e-04
   1.5271000e+07   2.3606800e-04   4.5485245e-04
   1.5290000e+07   2.3442720e-04   4.5169098e-04
   1.5309000e+07   2.3278640e-04   4.4852951e-04
   1.5328000e+07   2.3114560e-04   4.4536804e-04
   1.5346000e+07   2.2950480e-04   4.4220657e-04
   1.5365000e+07   2.2786400e-04   4.3904510e-04
   1.5384000e+07   2.2622320e-04   4.3588363e-04
   1.5403000e+07   2.2458240e-04   4.3272216e-04
   1.5421000e+07   2.2294160e-04   4.2956069e-04
   1.5440000e+07   2.2130640e-04   4.2641001e-04
   1.5459000e+07   2.1966560e-04   4.2324854e-04
   1.5478000e+07   2.1803040e-04   4.2009786e-04
   1.5497000e+07   2.1639520e-04   4.1694718e-04
   1.5515000e+07   2.1475440e-04   4.1378571e-04
   1.5534000e+07   2.1312480e-04   4.1064582e-04
   1.5553000e+07   2.1148960e-04   4.0749514e-04
   1.5572000e+07   2.0985440e-04   4.0434446e-04
   1.5590000e+07   2.0822480e-04   4.0120457e-04
   1.5609000e+07   2.0659520e-04   3.9806468e-04
   1.5628000e+07   2.0496560e-04   3.9492479e-04
   1.5647000e+07   2.0333600e-04   3.9178490e-04
   1.5666000e+07   2.0170640e-04   3.8864501e-04
   1.5684000e+07   2.0008240e-04   3.8551591e-04
   1.5703000e+07   1.9845840e-04   3.8238681e-04
   1.5722000e+07   1.9683440e-04   3.7925771e-04
   1.5741000e+07   1.9521600e-04   3.7613940e-04
   1.5760000e+07   1.9359760e-04   3.7302109e-04
   1.5778000e+07   1.9197920e-04   3.6990278e-04
   1.5797000e+07   1.9036080e-04   3.6678447e-04
   1.5816000e+07   1.8874800e-04   3.6367695e-04
   1.5835000e+07   1.8713520e-04   3.6056943e-04
   1.5853000e+07   1.8552240e-04   3.5746191e-04
   1.5872000e+07   1.8391520e-04   3.5436518e-04
   1.5891000e+07   1.8230800e-04   3.5126845e-04
   1.5910000e+07   1.8070640e-04   3.4818251e-04
   1.5929000e+07   1.7910480e-04   3.4509657e-04
   1.5947000e+07   1.7750320e-04   3.4201063e-04
   1.5966000e+07   1.7590720e-04   3.3893548e-04
   1.5985000e+07   1.7431120e-04   3.3586033e-04
   1.6004000e+07   1.7272080e-04   3.3279597e-04
   1.6023000e+07   1.7113040e-04   3.2973161e-04
   1.6041000e+07   1.6954000e-04   3.2666725e-04
   1.6060000e+07   1.6795520e-04   3.2361368e-04
   1.6079000e+07   1.6637600e-04   3.2057090e-04
   1.6098000e+07   1.6479680e-04   3.1752812e-04
   1.6116000e+07   1.6321760e-04   3.1448534e-04
   1.6135000e+07   1.6164400e-04   3.1145335e-04
   1.6154000e+07   1.6007040e-04   3.0842136e-04
   1.6173000e+07   1.5850240e-04   3.0540016e-04
   1.6192000e+07   1.5694000e-04   3.0238975e-04
   1.6210000e+07   1.5537760e-04   2.9937934e-04
   1.6229000e+07   1.5382080e-04   2.9637972e-04
   1.6248000e+07   1.5226400e-04   2.9338010e-04
   1.6267000e+07   1.5071280e-04   2.9039127e-04
   1.6285000e+07   1.4916160e-04   2.8740244e-04
   1.6304000e+07   1.4761600e-04   2.8442440e-04
   1.6323000e+07   1.4607600e-04   2.8145715e-04
   1.6342000e+07   1.4453600e-04   2.7848990e-04
   1.6361000e+07   1.4300720e-04   2.7554423e-04
   1.6379000e+07   1.4147280e-04   2.7258777e-04
   1.6398000e+07   1.3994960e-04   2.6965289e-04
   1.6417000e+07   1.3842640e-04   2.6671801e-04
   1.6436000e+07   1.3690320e-04   2.6378313e-04
   1.6455000e+07   1.3539120e-04   2.6086983e-04
   1.6473000e+07   1.3387920e-04   2.5795653e-04
   1.6492000e+07   1.3237280e-04   2.5505402e-04
   1.6511000e+07   1.3087200e-04   2.5216230e-04
   1.6530000e+07   1.2937120e-04   2.4927058e-04
   1.6548000e+07   1.2787600e-04   2.4638965e-04
   1.6567000e+07   1.2638640e-04   2.4351951e-04
   1.6586000e+07   1.2490240e-04   2.4066016e-04
   1.6605000e+07   1.2342400e-04   2.3781160e-04
   1.6624000e+07   1.2194560e-04   2.3496304e-04
   1.6642000e+07   1.2047840e-04   2.3213606e-04
   1.6661000e+07   1.1901120e-04   2.2930908e-04
   1.6680000e+07   1.1754960e-04   2.2649289e-04
   1.6699000e+07   1.1609360e-04   2.2368749e-04
   1.6718000e+07   1.1463760e-04   2.2088209e-04
   1.6736000e+07   1.1319280e-04   2.1809827e-04
   1.6755000e+07   1.1175360e-04   2.1532524e-04
   1.6774000e+07   1.1031440e-04   2.1255221e-04
   1.6793000e+07   1.0888640e-04   2.0980076e-04
   1.6811000e+07   1.0745840e-04   2.0704931e-04
   1.6830000e+07   1.0604160e-04   2.0431944e-04
   1.6849000e+07   1.0462480e-04   2.0158957e-04
   1.6868000e+07   1.0321360e-04   1.9887049e-04
   1.6887000e+07   1.0181360e-04   1.9617299e-04
   1.6905000e+07   1.0041360e-04   1.9347549e-04
   1.6924000e+07   9.9019200e-05   1.9078878e-04
   1.6943000e+07   9.7636000e-05   1.8812365e-04
   1.6962000e+07   9.6252800e-05   1.8545852e-04
   1.6980000e+07   9.4880800e-05   1.8281497e-04
   1.6999000e+07   9.3508800e-05   1.8017142e-04
   1.7018000e+07   9.2148000e-05   1.7754945e-04
   1.7037000e+07   9.0792800e-05   1.7493827e-04
   1.7056000e+07   8.9443200e-05   1.7233788e-04
   1.7074000e+07   8.8099200e-05   1.6974828e-04
   1.7093000e+07   8.6760800e-05   1.6716947e-04
   1.7112000e+07   8.5433600e-05   1.6461224e-04
   1.7131000e+07   8.4106400e-05   1.6205501e-04
   1.7150000e+07   8.2790400e-05   1.5951936e-04
   1.7168000e+07   8.1480000e-05   1.5699450e-04
   1.7187000e+07   8.0175200e-05   1.5448043e-04
   1.7206000e+07   7.8876000e-05   1.5197715e-04
   1.7225000e+07   7.7588000e-05   1.4949545e-04
   1.7243000e+07   7.6305600e-05   1.4702454e-04
   1.7262000e+07   7.5028800e-05   1.4456442e-04
   1.7281000e+07   7.3763200e-05   1.4212588e-04
   1.7300000e+07   7.2497600e-05   1.3968734e-04
   1.7319000e+07   7.1243200e-05   1.3727038e-04
   1.7337000e+07   7.0000000e-05   1.3487500e-04
   1.7356000e+07   6.8756800e-05   1.3247962e-04
   1.7375000e+07   6.7524800e-05   1.3010582e-04
   1.7394000e+07   6.6304000e-05   1.2775360e-04
   1.7413000e+07   6.5083200e-05   1.2540138e-04
   1.7431000e+07   6.3879200e-05   1.2308153e-04
   1.7450000e+07   6.2675200e-05   1.2076168e-04
   1.7469000e+07   6.1482400e-05   1.1846341e-04
   1.7488000e+07   6.0300800e-05   1.1618672e-04
   1.7506000e+07   5.9119200e-05   1.1391003e-04
   1.7525000e+07   5.7954400e-05   1.1166571e-04
   1.7544000e+07   5.6789600e-05   1.0942139e-04
   1.7563000e+07   5.5639360e-05   1.0720512e-04
   1.7582000e+07   5.4495840e-05   1.0500181e-04
   1.7600000e+07   5.3360160e-05   1.0281359e-04
   1.7619000e+07   5.2233440e-05   1.0064265e-04
   1.7638000e+07   5.1115120e-05   9.8487883e-05
   1.7657000e+07   5.0005760e-05   9.6350384e-05
   1.7675000e+07   4.8904800e-05   9.4229070e-05
   1.7694000e+07   4.7812800e-05   9.2125020e-05
   1.7713000e+07   4.6729760e-05   9.0038234e-05
   1.7732000e+07   4.5655680e-05   8.7968712e-05
   1.7751000e+07   4.4590560e-05   8.5916454e-05
   1.7769000e+07   4.3534960e-05   8.3882539e-05
   1.7788000e+07   4.2488320e-05   8.1865888e-05
   1.7807000e+07   4.1451200e-05   7.9867580e-05
   1.7826000e+07   4.0423040e-05   7.7886536e-05
   1.7845000e+07   3.9404960e-05   7.5924914e-05
   1.7863000e+07   3.8395840e-05   7.3980556e-05
   1.7882000e+07   3.7396800e-05   7.2055620e-05
   1.7901000e+07   3.6406720e-05   7.0147948e-05
   1.7920000e+07   3.5427280e-05   6.8260777e-05
   1.7938000e+07   3.4456800e-05   6.6390870e-05
   1.7957000e+07   3.3496960e-05   6.4541464e-05
   1.7976000e+07   3.2546640e-05   6.2710401e-05
   1.7995000e+07   3.1606400e-05   6.0898760e-05
   1.8014000e+07   3.0676800e-05   5.9107620e-05
   1.8032000e+07   2.9756720e-05   5.7334823e-05
   1.8051000e+07   2.8847280e-05   5.5582527e-05
   1.8070000e+07   2.7947920e-05   5.3849653e-05
   1.8089000e+07   2.7059200e-05   5.2137280e-05
   1.8108000e+07   2.6181120e-05   5.0445408e-05
   1.8126000e+07   2.5313120e-05   4.8772958e-05
   1.8145000e+07   2.4455760e-05   4.7121009e-05
   1.8164000e+07   2.3609600e-05   4.5490640e-05
   1.8183000e+07   2.2773520e-05   4.3879693e-05
   1.8201000e+07   2.1948080e-05   4.2289247e-05
   1.8220000e+07   2.1133840e-05   4.0720381e-05
   1.8239000e+07   2.0330240e-05   3.9172016e-05
   1.8258000e+07   1.9537840e-05   3.7645231e-05
   1.8277000e+07   1.8756080e-05   3.6138947e-05
   1.8295000e+07   1.7985520e-05   3.4654243e-05
   1.8314000e+07   1.7225600e-05   3.3190040e-05
   1.8333000e+07   1.6476880e-05   3.1747417e-05
   1.8352000e+07   1.5739360e-05   3.0326374e-05
   1.8370000e+07   1.5012480e-05   2.8925832e-05
   1.8389000e+07   1.4296800e-05   2.7546870e-05
   1.8408000e+07   1.3591760e-05   2.6188409e-05
   1.8427000e+07   1.2897920e-05   2.4851528e-05
   1.8446000e+07   1.2214720e-05   2.3535148e-05
   1.8464000e+07   1.1541600e-05   2.2238190e-05
   1.8483000e+07   1.0879680e-05   2.0962812e-05
   1.8502000e+07   1.0227840e-05   1.9706856e-05
   1.8521000e+07   9.5866400e-06   1.8471401e-05
   1.8540000e+07   8.9544000e-06   1.7253210e-05
   1.8558000e+07   8.3316800e-06   1.6053362e-05
   1.8577000e+07   7.7173600e-06   1.4869699e-05
   1.8596000e+07   7.1114400e-06   1.3702221e-05
   1.8615000e+07   6.5122400e-06   1.2547691e-05
   1.8633000e+07   5.9180800e-06   1.1402872e-05
   1.8652000e+07   5.3275600e-06   1.0265066e-05
   1.8671000e+07   4.7375440e-06   9.1282321e-06
   1.8690000e+07   4.1437200e-06   7.9840605e-06
   1.8709000e+07   3.5389760e-06   6.8188484e-06
   1.8727000e+07   2.9110480e-06   5.6089657e-06
   1.8746000e+07   2.2344560e-06   4.3053179e-06
   1.8765000e+07   1.4413840e-06   2.7772381e-06
   1.8784000e+07   5.6000000e-09   1.0790000e-08


==> anc/tables/Sun-nuclear-pp.dat <==
Solar, nuclear, pp, in eV^-1 cm^-2 s^-1 

    Energy[eV]         Flux        

   1.0000000e+04   7.9997053e+02
   1.1000000e+04   9.6541062e+02
   1.2000000e+04   1.1458823e+03
   1.3000000e+04   1.3412605e+03
   1.4000000e+04   1.5514205e+03
   1.5000000e+04   1.7762377e+03
   1.6000000e+04   2.0155877e+03
   1.7000000e+04   2.2693466e+03
   1.8000000e+04   2.5373905e+03
   1.9000000e+04   2.8195959e+03
   2.0000000e+04   3.1158394e+03
   2.1000000e+04   3.4259981e+03
   2.2000000e+04   3.7499492e+03
   2.3000000e+04   4.0875700e+03
   2.4000000e+04   4.4387383e+03
   2.5000000e+04   4.8033320e+03
   2.6000000e+04   5.1812293e+03
   2.7000000e+04   5.5723087e+03
   2.8000000e+04   5.9764488e+03
   2.9000000e+04   6.3935287e+03
   3.0000000e+04   6.8234274e+03
   3.1000000e+04   7.2660245e+03
   3.2000000e+04   7.7211996e+03
   3.3000000e+04   8.1888326e+03
   3.4000000e+04   8.6688038e+03
   3.5000000e+04   9.1609935e+03
   3.6000000e+04   9.6652824e+03
   3.7000000e+04   1.0181552e+04
   3.8000000e+04   1.0709682e+04
   3.9000000e+04   1.1249555e+04
   4.0000000e+04   1.1801053e+04
   4.1000000e+04   1.2364057e+04
   4.2000000e+04   1.2938449e+04
   4.3000000e+04   1.3524112e+04
   4.4000000e+04   1.4120929e+04
   4.5000000e+04   1.4728782e+04
   4.6000000e+04   1.5347554e+04
   4.7000000e+04   1.5977129e+04
   4.8000000e+04   1.6617391e+04
   4.9000000e+04   1.7268223e+04
   5.0000000e+04   1.7929510e+04
   5.1000000e+04   1.8601136e+04
   5.2000000e+04   1.9282984e+04
   5.3000000e+04   1.9974941e+04
   5.4000000e+04   2.0676892e+04
   5.5000000e+04   2.1388721e+04
   5.6000000e+04   2.2110314e+04
   5.7000000e+04   2.2841557e+04
   5.8000000e+04   2.3582336e+04
   5.9000000e+04   2.4332537e+04
   6.0000000e+04   2.5092047e+04
   6.1000000e+04   2.5860753e+04
   6.2000000e+04   2.6638541e+04
   6.3000000e+04   2.7425299e+04
   6.4000000e+04   2.8220914e+04
   6.5000000e+04   2.9025274e+04
   6.6000000e+04   2.9838268e+04
   6.7000000e+04   3.0659782e+04
   6.8000000e+04   3.1489706e+04
   6.9000000e+04   3.2327928e+04
   7.0000000e+04   3.3174337e+04
   7.1000000e+04   3.4028822e+04
   7.2000000e+04   3.4891273e+04
   7.3000000e+04   3.5761580e+04
   7.4000000e+04   3.6639631e+04
   7.5000000e+04   3.7525318e+04
   7.6000000e+04   3.8418530e+04
   7.7000000e+04   3.9319158e+04
   7.8000000e+04   4.0227093e+04
   7.9000000e+04   4.1142226e+04
   8.0000000e+04   4.2064447e+04
   8.1000000e+04   4.2993650e+04
   8.2000000e+04   4.3929725e+04
   8.3000000e+04   4.4872563e+04
   8.4000000e+04   4.5822059e+04
   8.5000000e+04   4.6778103e+04
   8.6000000e+04   4.7740589e+04
   8.7000000e+04   4.8709409e+04
   8.8000000e+04   4.9684456e+04
   8.9000000e+04   5.0665624e+04
   9.0000000e+04   5.1652806e+04
   9.1000000e+04   5.2645897e+04
   9.2000000e+04   5.3644790e+04
   9.3000000e+04   5.4649378e+04
   9.4000000e+04   5.5659558e+04
   9.5000000e+04   5.6675223e+04
   9.6000000e+04   5.7696269e+04
   9.7000000e+04   5.8722590e+04
   9.8000000e+04   5.9754082e+04
   9.9000000e+04   6.0790641e+04
   1.0000000e+05   6.1832162e+04
   1.0100000e+05   6.2878541e+04
   1.0200000e+05   6.3929675e+04
   1.0300000e+05   6.4985460e+04
   1.0400000e+05   6.6045793e+04
   1.0500000e+05   6.7110570e+04
   1.0600000e+05   6.8179689e+04
   1.0700000e+05   6.9253048e+04
   1.0800000e+05   7.0330543e+04
   1.0900000e+05   7.1412073e+04
   1.1000000e+05   7.2497535e+04
   1.1100000e+05   7.3586828e+04
   1.1200000e+05   7.4679851e+04
   1.1300000e+05   7.5776501e+04
   1.1400000e+05   7.6876678e+04
   1.1500000e+05   7.7980282e+04
   1.1600000e+05   7.9087210e+04
   1.1700000e+05   8.0197363e+04
   1.1800000e+05   8.1310640e+04
   1.1900000e+05   8.2426942e+04
   1.2000000e+05   8.3546169e+04
   1.2100000e+05   8.4668220e+04
   1.2200000e+05   8.5792997e+04
   1.2300000e+05   8.6920400e+04
   1.2400000e+05   8.8050330e+04
   1.2500000e+05   8.9182689e+04
   1.2600000e+05   9.0317378e+04
   1.2700000e+05   9.1454298e+04
   1.2800000e+05   9.2593351e+04
   1.2900000e+05   9.3734439e+04
   1.3000000e+05   9.4877465e+04
   1.3100000e+05   9.6022331e+04
   1.3200000e+05   9.7168939e+04
   1.3300000e+05   9.8317193e+04
   1.3400000e+05   9.9466995e+04
   1.3500000e+05   1.0061825e+05
   1.3600000e+05   1.0177086e+05
   1.3700000e+05   1.0292472e+05
   1.3800000e+05   1.0407975e+05
   1.3900000e+05   1.0523585e+05
   1.4000000e+05   1.0639292e+05
   1.4100000e+05   1.0755086e+05
   1.4200000e+05   1.0870958e+05
   1.4300000e+05   1.0986898e+05
   1.4400000e+05   1.1102898e+05
   1.4500000e+05   1.1218946e+05
   1.4600000e+05   1.1335035e+05
   1.4700000e+05   1.1451155e+05
   1.4800000e+05   1.1567295e+05
   1.4900000e+05   1.1683447e+05
   1.5000000e+05   1.1799602e+05
   1.5100000e+05   1.1915749e+05
   1.5200000e+05   1.2031880e+05
   1.5300000e+05   1.2147985e+05
   1.5400000e+05   1.2264055e+05
   1.5500000e+05   1.2380080e+05
   1.5600000e+05   1.2496052e+05
   1.5700000e+05   1.2611961e+05
   1.5800000e+05   1.2727798e+05
   1.5900000e+05   1.2843553e+05
   1.6000000e+05   1.2959217e+05
   1.6100000e+05   1.3074782e+05
   1.6200000e+05   1.3190237e+05
   1.6300000e+05   1.3305575e+05
   1.6400000e+05   1.3420784e+05
   1.6500000e+05   1.3535858e+05
   1.6600000e+05   1.3650786e+05
   1.6700000e+05   1.3765559e+05
   1.6800000e+05   1.3880168e+05
   1.6900000e+05   1.3994604e+05
   1.7000000e+05   1.4108858e+05
   1.7100000e+05   1.4222921e+05
   1.7200000e+05   1.4336785e+05
   1.7300000e+05   1.4450439e+05
   1.7400000e+05   1.4563875e+05
   1.7500000e+05   1.4677084e+05
   1.7600000e+05   1.4790057e+05
   1.7700000e+05   1.4902785e+05
   1.7800000e+05   1.5015259e+05
   1.7900000e+05   1.5127471e+05
   1.8000000e+05   1.5239411e+05
   1.8100000e+05   1.5351070e+05
   1.8200000e+05   1.5462439e+05
   1.8300000e+05   1.5573510e+05
   1.8400000e+05   1.5684274e+05
   1.8500000e+05   1.5794722e+05
   1.8600000e+05   1.5904844e+05
   1.8700000e+05   1.6014633e+05
   1.8800000e+05   1.6124080e+05
   1.8900000e+05   1.6233175e+05
   1.9000000e+05   1.6341910e+05
   1.9100000e+05   1.6450275e+05
   1.9200000e+05   1.6558264e+05
   1.9300000e+05   1.6665865e+05
   1.9400000e+05   1.6773072e+05
   1.9500000e+05   1.6879874e+05
   1.9600000e+05   1.6986264e+05
   1.9700000e+05   1.7092232e+05
   1.9800000e+05   1.7197770e+05
   1.9900000e+05   1.7302869e+05
   2.0000000e+05   1.7407521e+05
   2.0100000e+05   1.7511717e+05
   2.0200000e+05   1.7615448e+05
   2.0300000e+05   1.7718705e+05
   2.0400000e+05   1.7821480e+05
   2.0500000e+05   1.7923764e+05
   2.0600000e+05   1.8025548e+05
   2.0700000e+05   1.8126824e+05
   2.0800000e+05   1.8227584e+05
   2.0900000e+05   1.8327818e+05
   2.1000000e+05   1.8427518e+05
   2.1100000e+05   1.8526676e+05
   2.1200000e+05   1.8625282e+05
   2.1300000e+05   1.8723328e+05
   2.1400000e+05   1.8820806e+05
   2.1500000e+05   1.8917706e+05
   2.1600000e+05   1.9014021e+05
   2.1700000e+05   1.9109742e+05
   2.1800000e+05   1.9204859e+05
   2.1900000e+05   1.9299365e+05
   2.2000000e+05   1.9393251e+05
   2.2100000e+05   1.9486509e+05
   2.2200000e+05   1.9579129e+05
   2.2300000e+05   1.9671103e+05
   2.2400000e+05   1.9762423e+05
   2.2500000e+05   1.9853080e+05
   2.2600000e+05   1.9943065e+05
   2.2700000e+05   2.0032369e+05
   2.2800000e+05   2.0120985e+05
   2.2900000e+05   2.0208904e+05
   2.3000000e+05   2.0296116e+05
   2.3100000e+05   2.0382613e+05
   2.3200000e+05   2.0468388e+05
   2.3300000e+05   2.0553430e+05
   2.3400000e+05   2.0637732e+05
   2.3500000e+05   2.0721284e+05
   2.3600000e+05   2.0804079e+05
   2.3700000e+05   2.0886107e+05
   2.3800000e+05   2.0967360e+05
   2.3900000e+05   2.1047829e+05
   2.4000000e+05   2.1127506e+05
   2.4100000e+05   2.1206381e+05
   2.4200000e+05   2.1284447e+05
   2.4300000e+05   2.1361693e+05
   2.4400000e+05   2.1438113e+05
   2.4500000e+05   2.1513696e+05
   2.4600000e+05   2.1588434e+05
   2.4700000e+05   2.1662319e+05
   2.4800000e+05   2.1735341e+05
   2.4900000e+05   2.1807492e+05
   2.5000000e+05   2.1878763e+05
   2.5100000e+05   2.1949144e+05
   2.5200000e+05   2.2018628e+05
   2.5300000e+05   2.2087205e+05
   2.5400000e+05   2.2154867e+05
   2.5500000e+05   2.2221604e+05
   2.5600000e+05   2.2287407e+05
   2.5700000e+05   2.2352268e+05
   2.5800000e+05   2.2416177e+05
   2.5900000e+05   2.2479125e+05
   2.6000000e+05   2.2541104e+05
   2.6100000e+05   2.2602104e+05
   2.6200000e+05   2.2662116e+05
   2.6300000e+05   2.2721131e+05
   2.6400000e+05   2.2779140e+05
   2.6500000e+05   2.2836133e+05
   2.6600000e+05   2.2892101e+05
   2.6700000e+05   2.2947035e+05
   2.6800000e+05   2.3000926e+05
   2.6900000e+05   2.3053763e+05
   2.7000000e+05   2.3105539e+05
   2.7100000e+05   2.3156242e+05
   2.7200000e+05   2.3205864e+05
   2.7300000e+05   2.3254395e+05
   2.7400000e+05   2.3301825e+05
   2.7500000e+05   2.3348146e+05
   2.7600000e+05   2.3393346e+05
   2.7700000e+05   2.3437416e+05
   2.7800000e+05   2.3480347e+05
   2.7900000e+05   2.3522128e+05
   2.8000000e+05   2.3562749e+05
   2.8100000e+05   2.3602201e+05
   2.8200000e+05   2.3640473e+05
   2.8300000e+05   2.3677556e+05
   2.8400000e+05   2.3713438e+05
   2.8500000e+05   2.3748109e+05
   2.8600000e+05   2.3781560e+05
   2.8700000e+05   2.3813780e+05
   2.8800000e+05   2.3844757e+05
   2.8900000e+05   2.3874483e+05
   2.9000000e+05   2.3902944e+05
   2.9100000e+05   2.3930132e+05
   2.9200000e+05   2.3956035e+05
   2.9300000e+05   2.3980642e+05
   2.9400000e+05   2.4003942e+05
   2.9500000e+05   2.4025923e+05
   2.9600000e+05   2.4046575e+05
   2.9700000e+05   2.4065886e+05
   2.9800000e+05   2.4083844e+05
   2.9900000e+05   2.4100438e+05
   3.0000000e+05   2.4115656e+05
   3.0100000e+05   2.4129485e+05
   3.0200000e+05   2.4141915e+05
   3.0300000e+05   2.4152933e+05
   3.0400000e+05   2.4162526e+05
   3.0500000e+05   2.4170682e+05
   3.0600000e+05   2.4177388e+05
   3.0700000e+05   2.4182632e+05
   3.0800000e+05   2.4186400e+05
   3.0900000e+05   2.4188681e+05
   3.1000000e+05   2.4189459e+05
   3.1100000e+05   2.4188722e+05
   3.1200000e+05   2.4186456e+05
   3.1300000e+05   2.4182648e+05
   3.1400000e+05   2.4177282e+05
   3.1500000e+05   2.4170346e+05
   3.1600000e+05   2.4161824e+05
   3.1700000e+05   2.4151703e+05
   3.1800000e+05   2.4139966e+05
   3.1900000e+05   2.4126598e+05
   3.2000000e+05   2.4111585e+05
   3.2100000e+05   2.4094911e+05
   3.2200000e+05   2.4076560e+05
   3.2300000e+05   2.4056515e+05
   3.2400000e+05   2.4034760e+05
   3.2500000e+05   2.4011279e+05
   3.2600000e+05   2.3986053e+05
   3.2700000e+05   2.3959066e+05
   3.2800000e+05   2.3930300e+05
   3.2900000e+05   2.3899737e+05
   3.3000000e+05   2.3867359e+05
   3.3100000e+05   2.3833145e+05
   3.3200000e+05   2.3797078e+05
   3.3300000e+05   2.3759138e+05
   3.3400000e+05   2.3719303e+05
   3.3500000e+05   2.3677555e+05
   3.3600000e+05   2.3633872e+05
   3.3700000e+05   2.3588232e+05
   3.3800000e+05   2.3540614e+05
   3.3900000e+05   2.3490994e+05
   3.4000000e+05   2.3439351e+05
   3.4100000e+05   2.3385660e+05
   3.4200000e+05   2.3329896e+05
   3.4300000e+05   2.3272037e+05
   3.4400000e+05   2.3212054e+05
   3.4500000e+05   2.3149924e+05
   3.4600000e+05   2.3085618e+05
   3.4700000e+05   2.3019109e+05
   3.4800000e+05   2.2950369e+05
   3.4900000e+05   2.2879368e+05
   3.5000000e+05   2.2806076e+05
   3.5100000e+05   2.2730463e+05
   3.5200000e+05   2.2652496e+05
   3.5300000e+05   2.2572143e+05
   3.5400000e+05   2.2489369e+05
   3.5500000e+05   2.2404140e+05
   3.5600000e+05   2.2316419e+05
   3.5700000e+05   2.2226169e+05
   3.5800000e+05   2.2133351e+05
   3.5900000e+05   2.2037926e+05
   3.6000000e+05   2.1939850e+05
   3.6100000e+05   2.1839083e+05
   3.6200000e+05   2.1735579e+05
   3.6300000e+05   2.1629291e+05
   3.6400000e+05   2.1520172e+05
   3.6500000e+05   2.1408173e+05
   3.6600000e+05   2.1293240e+05
   3.6700000e+05   2.1175321e+05
   3.6800000e+05   2.1054358e+05
   3.6900000e+05   2.0930294e+05
   3.7000000e+05   2.0803066e+05
   3.7100000e+05   2.0672612e+05
   3.7200000e+05   2.0538864e+05
   3.7300000e+05   2.0401752e+05
   3.7400000e+05   2.0261203e+05
   3.7500000e+05   2.0117141e+05
   3.7600000e+05   1.9969485e+05
   3.7700000e+05   1.9818149e+05
   3.7800000e+05   1.9663046e+05
   3.7900000e+05   1.9504081e+05
   3.8000000e+05   1.9341155e+05
   3.8100000e+05   1.9174164e+05
   3.8200000e+05   1.9002998e+05
   3.8300000e+05   1.8827540e+05
   3.8400000e+05   1.8647665e+05
   3.8500000e+05   1.8463242e+05
   3.8600000e+05   1.8274131e+05
   3.8700000e+05   1.8080184e+05
   3.8800000e+05   1.7881240e+05
   3.8900000e+05   1.7677131e+05
   3.9000000e+05   1.7467672e+05
   3.9100000e+05   1.7252669e+05
   3.9200000e+05   1.7031911e+05
   3.9300000e+05   1.6805172e+05
   3.9400000e+05   1.6572204e+05
   3.9500000e+05   1.6332742e+05
   3.9600000e+05   1.6086497e+05
   3.9700000e+05   1.5833153e+05
   3.9800000e+05   1.5572365e+05
   3.9900000e+05   1.5303754e+05
   4.0000000e+05   1.5026903e+05
   4.0100000e+05   1.4741349e+05
   4.0200000e+05   1.4446579e+05
   4.0300000e+05   1.4142021e+05
   4.0400000e+05   1.3827032e+05
   4.0500000e+05   1.3500885e+05
   4.0600000e+05   1.3162755e+05
   4.0700000e+05   1.2811701e+05
   4.0800000e+05   1.2446633e+05
   4.0900000e+05   1.2066286e+05
   4.1000000e+05   1.1669174e+05
   4.1100000e+05   1.1253530e+05
   4.1200000e+05   1.0817227e+05
   4.1300000e+05   1.0357664e+05
   4.1400000e+05   9.8716029e+04
   4.1500000e+05   9.3549272e+04
   4.1600000e+05   8.8022603e+04
   4.1700000e+05   8.2063488e+04
   4.1800000e+05   7.5569860e+04
   4.1900000e+05   6.8389826e+04
   4.2000000e+05   6.0278832e+04
   4.2100000e+05   5.0793112e+04
   4.2200000e+05   3.8941060e+04
   4.2300000e+05   2.1046763e+04


==> anc/tables/Sun-thermal.dat <==
Solar, thermal, in eV^-1 cm^-2 s^-1

    Energy [eV]       Flux

   2.2387211e-02   3.7187130e-06
   2.5118864e-02   4.7016636e-06
   2.8183829e-02   5.9600025e-06
   3.1622777e-02   7.5818875e-06
   3.5481339e-02   9.6885868e-06
   3.9810717e-02   1.2447885e-05
   4.4668359e-02   1.6093825e-05
   5.0118723e-02   2.0952671e-05
   5.6234133e-02   2.7486064e-05
   6.3095734e-02   3.6342803e-05
   7.0794578e-02   4.8455055e-05
   7.9432823e-02   6.5146075e-05
   8.9125094e-02   8.8343584e-05
   1.0000000e-01   1.2081467e-04
   1.1220185e-01   1.6663423e-04
   1.2589254e-01   2.3171724e-04
   1.4125375e-01   3.2484356e-04
   1.5848932e-01   4.5889209e-04
   1.7782794e-01   6.5309404e-04
   1.9952623e-01   9.3592903e-04
   2.2387211e-01   1.3501375e-03
   2.5118864e-01   1.9595715e-03
   2.8183829e-01   2.8605294e-03
   3.1622777e-01   4.1981116e-03
   3.5481339e-01   6.1923798e-03
   3.9810717e-01   9.1779347e-03
   4.4668359e-01   1.3665794e-02
   5.0118723e-01   2.0441082e-02
   5.6234133e-01   3.0714017e-02
   6.3095734e-01   4.6366941e-02
   7.0794578e-01   7.0341825e-02
   7.9432823e-01   1.0725913e-01
   8.9125094e-01   1.6448046e-01
   1.0000000e+00   2.5349745e-01
   1.1220185e+00   3.9284825e-01
   1.2589254e+00   6.1049008e-01
   1.4125375e+00   9.5037336e-01
   1.5848932e+00   1.4751097e+00
   1.7782794e+00   2.2746523e+00
   1.9952623e+00   3.4692141e+00
   2.2387211e+00   5.2078665e+00
   2.5118864e+00   7.6773376e+00
   2.8183829e+00   1.1071901e+01
   3.1622777e+00   1.5618844e+01
   3.5481339e+00   2.1515111e+01
   3.9810717e+00   2.8973225e+01
   4.4668359e+00   3.8144819e+01
   5.0118723e+00   4.9173830e+01
   5.6234133e+00   6.2138341e+01
   6.3095734e+00   7.7086323e+01
   7.0794578e+00   9.4019833e+01
   7.9432823e+00   1.1289145e+02
   8.9125094e+00   1.3363988e+02
   1.0000000e+01   1.5613734e+02
   1.1220185e+01   1.8027355e+02
   1.2589254e+01   2.0585533e+02
   1.4125375e+01   2.3273113e+02
   1.5848932e+01   2.6064808e+02
   1.7782794e+01   2.8941111e+02
   1.9952623e+01   3.1870045e+02
   2.2387211e+01   3.4826550e+02
   2.5118864e+01   3.7770031e+02
   2.8183829e+01   4.0667988e+02
   3.1622777e+01   4.3468829e+02
   3.5481339e+01   4.6130805e+02
   3.9810717e+01   4.8590662e+02
   4.4668359e+01   5.0797288e+02
   5.0118723e+01   5.2682197e+02
   5.6234133e+01   5.4189127e+02
   6.3095734e+01   5.5269898e+02
   7.0794578e+01   5.5875178e+02
   7.9432823e+01   5.6041500e+02
   8.9125094e+01   5.5757744e+02
   1.0000000e+02   5.5232662e+02
   1.1220185e+02   5.4596128e+02
   1.2589254e+02   5.4091242e+02
   1.4125375e+02   5.3994382e+02
   1.5848932e+02   5.4201315e+02
   1.7782794e+02   5.4679264e+02
   1.9952623e+02   5.5454554e+02
   2.2387211e+02   5.6470104e+02
   2.5118864e+02   5.7743740e+02
   2.8183829e+02   5.9413171e+02
   3.1622777e+02   6.1295968e+02
   3.5481339e+02   6.3699073e+02
   3.9810717e+02   6.6324682e+02
   4.4668359e+02   6.9277307e+02
   5.0118723e+02   7.2378764e+02
   5.6234133e+02   7.5691263e+02
   6.3095734e+02   7.8913547e+02
   7.0794578e+02   8.1968767e+02
   7.9432823e+02   8.4729226e+02
   8.9125094e+02   8.6857899e+02
   1.0000000e+03   8.8345946e+02
   1.1220185e+03   8.8787616e+02
   1.2589254e+03   8.8228564e+02
   1.4125375e+03   8.6435364e+02
   1.5848932e+03   8.3340247e+02
   1.7782794e+03   7.9000789e+02
   1.9952623e+03   7.3528665e+02
   2.2387211e+03   6.7119672e+02
   2.5118864e+03   6.0045980e+02
   2.8183829e+03   5.2621335e+02
   3.1622777e+03   4.5086603e+02
   3.5481339e+03   3.7724460e+02
   3.9810717e+03   3.0756623e+02
   4.4668359e+03   2.4309224e+02
   5.0118723e+03   1.8418737e+02
   5.6234133e+03   1.3130112e+02
   6.3095734e+03   8.6346714e+01
   7.0794578e+03   5.4262446e+01
   7.9432823e+03   3.1585602e+01
   8.9125094e+03   1.6978149e+01
   1.0000000e+04   8.3544361e+00

